Projective spaces as orthogonal modular varieties

We construct $16$ reflection groups $\Gamma$ acting on symmetric domains $\mathcal{D}$ of Cartan type IV, for which the graded algebras of modular forms are freely generated by forms of the same weight, and in particular the Satake--Baily--Borel compactification of $\mathcal{D} / \Gamma$ is isomorphic to a projective space. Four of these are previously known results of Freitag--Salvati Manni, Matsumoto, Perna and Runge. In addition we find several new modular groups of orthogonal type whose algebras of modular forms are freely generated.

==> anc/data/2U(2)+2A1/2U2+2A1_weight_four_product.txt <==
Gram matrix:
(0 0 0 0 0 2)
(0 0 0 0 2 0)
(0 0 2 0 0 0)
(0 0 0 2 0 0)
(0 2 0 0 0 0)
(2 0 0 0 0 0)

********** Weight four product \Phi_{4, 2A_1} **********

\Phi_{4, 2A_1}
Principal part: 8*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(0, 0, 1/2, 1/2, 0, 0)
Fourier series:
(-4*r_0 + 4*r_1 + 4*r_1^-1 - 4*r_0^-1)*q*s + (4*r_0^2*r_1 - 4*r_0*r_1^2 + 4*r_0^2*r_1^-1 + 24*r_0 - 24*r_1 - 4*r_0^-1*r_1^2 - 4*r_0*r_1^-2 - 24*r_1^-1 + 24*r_0^-1 + 4*r_0^-2*r_1 - 4*r_0^-1*r_1^-2 + 4*r_0^-2*r_1^-1)*q^3*s + (4*r_0^2*r_1 - 4*r_0*r_1^2 + 4*r_0^2*r_1^-1 + 24*r_0 - 24*r_1 - 4*r_0^-1*r_1^2 - 4*r_0*r_1^-2 - 24*r_1^-1 + 24*r_0^-1 + 4*r_0^-2*r_1 - 4*r_0^-1*r_1^-2 + 4*r_0^-2*r_1^-1)*q*s^3 + (-4*r_0^3 - 24*r_0^2*r_1 + 24*r_0*r_1^2 + 4*r_1^3 - 24*r_0^2*r_1^-1 - 36*r_0 + 36*r_1 + 24*r_0^-1*r_1^2 + 24*r_0*r_1^-2 + 36*r_1^-1 - 36*r_0^-1 - 24*r_0^-2*r_1 + 4*r_1^-3 + 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 4*r_0^-3)*q^5*s + (4*r_0^4*r_1 + 24*r_0^3*r_1^2 - 24*r_0^2*r_1^3 - 4*r_0*r_1^4 + 4*r_0^4*r_1^-1 - 144*r_0^3 + 40*r_0^2*r_1 - 40*r_0*r_1^2 + 144*r_1^3 - 4*r_0^-1*r_1^4 + 24*r_0^3*r_1^-2 + 40*r_0^2*r_1^-1 + 120*r_0 - 120*r_1 - 40*r_0^-1*r_1^2 - 24*r_0^-2*r_1^3 - 24*r_0^2*r_1^-3 - 40*r_0*r_1^-2 - 120*r_1^-1 + 120*r_0^-1 + 40*r_0^-2*r_1 + 24*r_0^-3*r_1^2 - 4*r_0*r_1^-4 + 144*r_1^-3 - 40*r_0^-1*r_1^-2 + 40*r_0^-2*r_1^-1 - 144*r_0^-3 + 4*r_0^-4*r_1 - 4*r_0^-1*r_1^-4 - 24*r_0^-2*r_1^-3 + 24*r_0^-3*r_1^-2 + 4*r_0^-4*r_1^-1)*q^3*s^3 + (-4*r_0^3 - 24*r_0^2*r_1 + 24*r_0*r_1^2 + 4*r_1^3 - 24*r_0^2*r_1^-1 - 36*r_0 + 36*r_1 + 24*r_0^-1*r_1^2 + 24*r_0*r_1^-2 + 36*r_1^-1 - 36*r_0^-1 - 24*r_0^-2*r_1 + 4*r_1^-3 + 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 4*r_0^-3)*q*s^5 + (-4*r_0^3*r_1^2 + 4*r_0^2*r_1^3 + 24*r_0^3 + 36*r_0^2*r_1 - 36*r_0*r_1^2 - 24*r_1^3 - 4*r_0^3*r_1^-2 + 36*r_0^2*r_1^-1 - 40*r_0 + 40*r_1 - 36*r_0^-1*r_1^2 + 4*r_0^-2*r_1^3 + 4*r_0^2*r_1^-3 - 36*r_0*r_1^-2 + 40*r_1^-1 - 40*r_0^-1 + 36*r_0^-2*r_1 - 4*r_0^-3*r_1^2 - 24*r_1^-3 - 36*r_0^-1*r_1^-2 + 36*r_0^-2*r_1^-1 + 24*r_0^-3 + 4*r_0^-2*r_1^-3 - 4*r_0^-3*r_1^-2)*q^7*s + (-4*r_0^5*r_1^2 - 24*r_0^4*r_1^3 + 24*r_0^3*r_1^4 + 4*r_0^2*r_1^5 + 24*r_0^5 + 40*r_0^4*r_1 + 120*r_0^3*r_1^2 - 120*r_0^2*r_1^3 - 40*r_0*r_1^4 - 24*r_1^5 - 4*r_0^5*r_1^-2 + 40*r_0^4*r_1^-1 + 44*r_0^2*r_1 - 44*r_0*r_1^2 - 40*r_0^-1*r_1^4 + 4*r_0^-2*r_1^5 - 24*r_0^4*r_1^-3 + 120*r_0^3*r_1^-2 + 44*r_0^2*r_1^-1 - 168*r_0 + 168*r_1 - 44*r_0^-1*r_1^2 - 120*r_0^-2*r_1^3 + 24*r_0^-3*r_1^4 + 24*r_0^3*r_1^-4 - 120*r_0^2*r_1^-3 - 44*r_0*r_1^-2 + 168*r_1^-1 - 168*r_0^-1 + 44*r_0^-2*r_1 + 120*r_0^-3*r_1^2 - 24*r_0^-4*r_1^3 + 4*r_0^2*r_1^-5 - 40*r_0*r_1^-4 - 44*r_0^-1*r_1^-2 + 44*r_0^-2*r_1^-1 + 40*r_0^-4*r_1 - 4*r_0^-5*r_1^2 - 24*r_1^-5 - 40*r_0^-1*r_1^-4 - 120*r_0^-2*r_1^-3 + 120*r_0^-3*r_1^-2 + 40*r_0^-4*r_1^-1 + 24*r_0^-5 + 4*r_0^-2*r_1^-5 + 24*r_0^-3*r_1^-4 - 24*r_0^-4*r_1^-3 - 4*r_0^-5*r_1^-2)*q^5*s^3 + (-4*r_0^5*r_1^2 - 24*r_0^4*r_1^3 + 24*r_0^3*r_1^4 + 4*r_0^2*r_1^5 + 24*r_0^5 + 40*r_0^4*r_1 + 120*r_0^3*r_1^2 - 120*r_0^2*r_1^3 - 40*r_0*r_1^4 - 24*r_1^5 - 4*r_0^5*r_1^-2 + 40*r_0^4*r_1^-1 + 44*r_0^2*r_1 - 44*r_0*r_1^2 - 40*r_0^-1*r_1^4 + 4*r_0^-2*r_1^5 - 24*r_0^4*r_1^-3 + 120*r_0^3*r_1^-2 + 44*r_0^2*r_1^-1 - 168*r_0 + 168*r_1 - 44*r_0^-1*r_1^2 - 120*r_0^-2*r_1^3 + 24*r_0^-3*r_1^4 + 24*r_0^3*r_1^-4 - 120*r_0^2*r_1^-3 - 44*r_0*r_1^-2 + 168*r_1^-1 - 168*r_0^-1 + 44*r_0^-2*r_1 + 120*r_0^-3*r_1^2 - 24*r_0^-4*r_1^3 + 4*r_0^2*r_1^-5 - 40*r_0*r_1^-4 - 44*r_0^-1*r_1^-2 + 44*r_0^-2*r_1^-1 + 40*r_0^-4*r_1 - 4*r_0^-5*r_1^2 - 24*r_1^-5 - 40*r_0^-1*r_1^-4 - 120*r_0^-2*r_1^-3 + 120*r_0^-3*r_1^-2 + 40*r_0^-4*r_1^-1 + 24*r_0^-5 + 4*r_0^-2*r_1^-5 + 24*r_0^-3*r_1^-4 - 24*r_0^-4*r_1^-3 - 4*r_0^-5*r_1^-2)*q^3*s^5 + (-4*r_0^3*r_1^2 + 4*r_0^2*r_1^3 + 24*r_0^3 + 36*r_0^2*r_1 - 36*r_0*r_1^2 - 24*r_1^3 - 4*r_0^3*r_1^-2 + 36*r_0^2*r_1^-1 - 40*r_0 + 40*r_1 - 36*r_0^-1*r_1^2 + 4*r_0^-2*r_1^3 + 4*r_0^2*r_1^-3 - 36*r_0*r_1^-2 + 40*r_1^-1 - 40*r_0^-1 + 36*r_0^-2*r_1 - 4*r_0^-3*r_1^2 - 24*r_1^-3 - 36*r_0^-1*r_1^-2 + 36*r_0^-2*r_1^-1 + 24*r_0^-3 + 4*r_0^-2*r_1^-3 - 4*r_0^-3*r_1^-2)*q*s^7 + (4*r_0^4*r_1 + 24*r_0^3*r_1^2 - 24*r_0^2*r_1^3 - 4*r_0*r_1^4 + 4*r_0^4*r_1^-1 - 36*r_0^3 + 40*r_0^2*r_1 - 40*r_0*r_1^2 + 36*r_1^3 - 4*r_0^-1*r_1^4 + 24*r_0^3*r_1^-2 + 40*r_0^2*r_1^-1 + 120*r_0 - 120*r_1 - 40*r_0^-1*r_1^2 - 24*r_0^-2*r_1^3 - 24*r_0^2*r_1^-3 - 40*r_0*r_1^-2 - 120*r_1^-1 + 120*r_0^-1 + 40*r_0^-2*r_1 + 24*r_0^-3*r_1^2 - 4*r_0*r_1^-4 + 36*r_1^-3 - 40*r_0^-1*r_1^-2 + 40*r_0^-2*r_1^-1 - 36*r_0^-3 + 4*r_0^-4*r_1 - 4*r_0^-1*r_1^-4 - 24*r_0^-2*r_1^-3 + 24*r_0^-3*r_1^-2 + 4*r_0^-4*r_1^-1)*q^9*s + (-4*r_0^5*r_1^4 + 4*r_0^4*r_1^5 - 24*r_0^6*r_1 - 40*r_0^5*r_1^2 - 120*r_0^4*r_1^3 + 120*r_0^3*r_1^4 + 40*r_0^2*r_1^5 + 24*r_0*r_1^6 - 24*r_0^6*r_1^-1 + 120*r_0^5 + 44*r_0^4*r_1 - 168*r_0^3*r_1^2 + 168*r_0^2*r_1^3 - 44*r_0*r_1^4 - 120*r_1^5 + 24*r_0^-1*r_1^6 - 40*r_0^5*r_1^-2 + 44*r_0^4*r_1^-1 - 280*r_0^2*r_1 + 280*r_0*r_1^2 - 44*r_0^-1*r_1^4 + 40*r_0^-2*r_1^5 - 4*r_0^5*r_1^-4 - 120*r_0^4*r_1^-3 - 168*r_0^3*r_1^-2 - 280*r_0^2*r_1^-1 - 72*r_0 + 72*r_1 + 280*r_0^-1*r_1^2 + 168*r_0^-2*r_1^3 + 120*r_0^-3*r_1^4 + 4*r_0^-4*r_1^5 + 4*r_0^4*r_1^-5 + 120*r_0^3*r_1^-4 + 168*r_0^2*r_1^-3 + 280*r_0*r_1^-2 + 72*r_1^-1 - 72*r_0^-1 - 280*r_0^-2*r_1 - 168*r_0^-3*r_1^2 - 120*r_0^-4*r_1^3 - 4*r_0^-5*r_1^4 + 40*r_0^2*r_1^-5 - 44*r_0*r_1^-4 + 280*r_0^-1*r_1^-2 - 280*r_0^-2*r_1^-1 + 44*r_0^-4*r_1 - 40*r_0^-5*r_1^2 + 24*r_0*r_1^-6 - 120*r_1^-5 - 44*r_0^-1*r_1^-4 + 168*r_0^-2*r_1^-3 - 168*r_0^-3*r_1^-2 + 44*r_0^-4*r_1^-1 + 120*r_0^-5 - 24*r_0^-6*r_1 + 24*r_0^-1*r_1^-6 + 40*r_0^-2*r_1^-5 + 120*r_0^-3*r_1^-4 - 120*r_0^-4*r_1^-3 - 40*r_0^-5*r_1^-2 - 24*r_0^-6*r_1^-1 + 4*r_0^-4*r_1^-5 - 4*r_0^-5*r_1^-4)*q^7*s^3 + (-24*r_0^6*r_1^3 - 36*r_0^5*r_1^4 + 36*r_0^4*r_1^5 + 24*r_0^3*r_1^6 - 4*r_0^7 + 40*r_0^6*r_1 + 44*r_0^4*r_1^3 - 44*r_0^3*r_1^4 - 40*r_0*r_1^6 + 4*r_1^7 + 40*r_0^6*r_1^-1 - 544*r_0^5 + 280*r_0^3*r_1^2 - 280*r_0^2*r_1^3 + 544*r_1^5 - 40*r_0^-1*r_1^6 - 24*r_0^6*r_1^-3 - 72*r_0^3 - 216*r_0^2*r_1 + 216*r_0*r_1^2 + 72*r_1^3 + 24*r_0^-3*r_1^6 - 36*r_0^5*r_1^-4 + 44*r_0^4*r_1^-3 + 280*r_0^3*r_1^-2 - 216*r_0^2*r_1^-1 - 196*r_0 + 196*r_1 + 216*r_0^-1*r_1^2 - 280*r_0^-2*r_1^3 - 44*r_0^-3*r_1^4 + 36*r_0^-4*r_1^5 + 36*r_0^4*r_1^-5 - 44*r_0^3*r_1^-4 - 280*r_0^2*r_1^-3 + 216*r_0*r_1^-2 + 196*r_1^-1 - 196*r_0^-1 - 216*r_0^-2*r_1 + 280*r_0^-3*r_1^2 + 44*r_0^-4*r_1^3 - 36*r_0^-5*r_1^4 + 24*r_0^3*r_1^-6 + 72*r_1^-3 + 216*r_0^-1*r_1^-2 - 216*r_0^-2*r_1^-1 - 72*r_0^-3 - 24*r_0^-6*r_1^3 - 40*r_0*r_1^-6 + 544*r_1^-5 - 280*r_0^-2*r_1^-3 + 280*r_0^-3*r_1^-2 - 544*r_0^-5 + 40*r_0^-6*r_1 + 4*r_1^-7 - 40*r_0^-1*r_1^-6 - 44*r_0^-3*r_1^-4 + 44*r_0^-4*r_1^-3 + 40*r_0^-6*r_1^-1 - 4*r_0^-7 + 24*r_0^-3*r_1^-6 + 36*r_0^-4*r_1^-5 - 36*r_0^-5*r_1^-4 - 24*r_0^-6*r_1^-3)*q^5*s^5 + (-4*r_0^5*r_1^4 + 4*r_0^4*r_1^5 - 24*r_0^6*r_1 - 40*r_0^5*r_1^2 - 120*r_0^4*r_1^3 + 120*r_0^3*r_1^4 + 40*r_0^2*r_1^5 + 24*r_0*r_1^6 - 24*r_0^6*r_1^-1 + 120*r_0^5 + 44*r_0^4*r_1 - 168*r_0^3*r_1^2 + 168*r_0^2*r_1^3 - 44*r_0*r_1^4 - 120*r_1^5 + 24*r_0^-1*r_1^6 - 40*r_0^5*r_1^-2 + 44*r_0^4*r_1^-1 - 280*r_0^2*r_1 + 280*r_0*r_1^2 - 44*r_0^-1*r_1^4 + 40*r_0^-2*r_1^5 - 4*r_0^5*r_1^-4 - 120*r_0^4*r_1^-3 - 168*r_0^3*r_1^-2 - 280*r_0^2*r_1^-1 - 72*r_0 + 72*r_1 + 280*r_0^-1*r_1^2 + 168*r_0^-2*r_1^3 + 120*r_0^-3*r_1^4 + 4*r_0^-4*r_1^5 + 4*r_0^4*r_1^-5 + 120*r_0^3*r_1^-4 + 168*r_0^2*r_1^-3 + 280*r_0*r_1^-2 + 72*r_1^-1 - 72*r_0^-1 - 280*r_0^-2*r_1 - 168*r_0^-3*r_1^2 - 120*r_0^-4*r_1^3 - 4*r_0^-5*r_1^4 + 40*r_0^2*r_1^-5 - 44*r_0*r_1^-4 + 280*r_0^-1*r_1^-2 - 280*r_0^-2*r_1^-1 + 44*r_0^-4*r_1 - 40*r_0^-5*r_1^2 + 24*r_0*r_1^-6 - 120*r_1^-5 - 44*r_0^-1*r_1^-4 + 168*r_0^-2*r_1^-3 - 168*r_0^-3*r_1^-2 + 44*r_0^-4*r_1^-1 + 120*r_0^-5 - 24*r_0^-6*r_1 + 24*r_0^-1*r_1^-6 + 40*r_0^-2*r_1^-5 + 120*r_0^-3*r_1^-4 - 120*r_0^-4*r_1^-3 - 40*r_0^-5*r_1^-2 - 24*r_0^-6*r_1^-1 + 4*r_0^-4*r_1^-5 - 4*r_0^-5*r_1^-4)*q^3*s^7 + (4*r_0^4*r_1 + 24*r_0^3*r_1^2 - 24*r_0^2*r_1^3 - 4*r_0*r_1^4 + 4*r_0^4*r_1^-1 - 36*r_0^3 + 40*r_0^2*r_1 - 40*r_0*r_1^2 + 36*r_1^3 - 4*r_0^-1*r_1^4 + 24*r_0^3*r_1^-2 + 40*r_0^2*r_1^-1 + 120*r_0 - 120*r_1 - 40*r_0^-1*r_1^2 - 24*r_0^-2*r_1^3 - 24*r_0^2*r_1^-3 - 40*r_0*r_1^-2 - 120*r_1^-1 + 120*r_0^-1 + 40*r_0^-2*r_1 + 24*r_0^-3*r_1^2 - 4*r_0*r_1^-4 + 36*r_1^-3 - 40*r_0^-1*r_1^-2 + 40*r_0^-2*r_1^-1 - 36*r_0^-3 + 4*r_0^-4*r_1 - 4*r_0^-1*r_1^-4 - 24*r_0^-2*r_1^-3 + 24*r_0^-3*r_1^-2 + 4*r_0^-4*r_1^-1)*q*s^9 + O(q, s)^11


==> anc/data/2U(2)+2A1/2U2+2A1_weight_one_products.txt <==
Gram matrix:
(0 0 0 0 0 2)
(0 0 0 0 2 0)
(0 0 2 0 0 0)
(0 0 0 2 0 0)
(0 2 0 0 0 0)
(2 0 0 0 0 0)

********** Weight one Borcherds products **********

F_1
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 0, 1/2, 0, 0)
Fourier series:
2*q^(1/2) + (-2*r_0 - 2*r_1 - 2*r_1^-1 - 2*r_0^-1)*q^(1/2)*s + 4*q^(5/2) + (2*r_0*r_1 + 2*r_0*r_1^-1 + 2*r_0^-1*r_1 + 2*r_0^-1*r_1^-1)*q^(1/2)*s^2 + (-2*r_0^2*r_1 - 2*r_0*r_1^2 - 2*r_0^2*r_1^-1 - 2*r_0^-1*r_1^2 - 2*r_0*r_1^-2 - 2*r_0^-2*r_1 - 2*r_0^-1*r_1^-2 - 2*r_0^-2*r_1^-1)*q^(5/2)*s + 2*q^(9/2) + (2*r_0^3*r_1 + 2*r_0*r_1^3 + 2*r_0^3*r_1^-1 + 2*r_0^-1*r_1^3 + 2*r_0*r_1^-3 + 2*r_0^-3*r_1 + 2*r_0^-1*r_1^-3 + 2*r_0^-3*r_1^-1)*q^(5/2)*s^2 + (2*r_0^2 + 2*r_1^2 + 2*r_1^-2 + 2*r_0^-2)*q^(1/2)*s^4 + (-2*r_0^3 - 2*r_1^3 - 2*r_1^-3 - 2*r_0^-3)*q^(9/2)*s + (-2*r_0^2*r_1 - 2*r_0*r_1^2 - 2*r_0^2*r_1^-1 - 2*r_0^-1*r_1^2 - 2*r_0*r_1^-2 - 2*r_0^-2*r_1 - 2*r_0^-1*r_1^-2 - 2*r_0^-2*r_1^-1)*q^(1/2)*s^5 + 4*q^(13/2) + (2*r_0^3*r_1^3 + 2*r_0^3*r_1^-3 + 2*r_0^-3*r_1^3 + 2*r_0^-3*r_1^-3)*q^(9/2)*s^2 + (2*r_0^4*r_1^2 + 2*r_0^2*r_1^4 + 2*r_0^4*r_1^-2 + 2*r_0^-2*r_1^4 + 2*r_0^2*r_1^-4 + 2*r_0^-4*r_1^2 + 2*r_0^-2*r_1^-4 + 2*r_0^-4*r_1^-2)*q^(5/2)*s^4 + (-2*r_0^3*r_1^2 - 2*r_0^2*r_1^3 - 2*r_0^3*r_1^-2 - 2*r_0^-2*r_1^3 - 2*r_0^2*r_1^-3 - 2*r_0^-3*r_1^2 - 2*r_0^-2*r_1^-3 - 2*r_0^-3*r_1^-2)*q^(13/2)*s + (-2*r_0^4*r_1^3 - 2*r_0^3*r_1^4 - 4*r_0^5 - 4*r_1^5 - 2*r_0^4*r_1^-3 - 2*r_0^-3*r_1^4 - 2*r_0^3*r_1^-4 - 2*r_0^-4*r_1^3 - 4*r_1^-5 - 4*r_0^-5 - 2*r_0^-3*r_1^-4 - 2*r_0^-4*r_1^-3)*q^(5/2)*s^5 + 4*q^(17/2) + (2*r_0^5*r_1 + 2*r_0*r_1^5 + 2*r_0^5*r_1^-1 + 2*r_0^-1*r_1^5 + 2*r_0*r_1^-5 + 2*r_0^-5*r_1 + 2*r_0^-1*r_1^-5 + 2*r_0^-5*r_1^-1)*q^(13/2)*s^2 + (2*r_0^6 + 2*r_1^6 + 2*r_1^-6 + 2*r_0^-6)*q^(9/2)*s^4 + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^(1/2)*s^8 + O(q, s)^(19/2)
--------------------------------------------------------------------------------
F_2
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 0, 1/2, 1/2) + q^(-1/4)e_(1/2, 1/2, 0, 1/2, 1/2, 1/2)
Fourier series:
1/2 + 2*q + 2*s + 2*q^2 + (2*r_0*r_1 + 2*r_0*r_1^-1 + 2*r_0^-1*r_1 + 2*r_0^-1*r_1^-1)*q*s + 2*s^2 + (2*r_0^2 + 2*r_1^2 + 2*r_1^-2 + 2*r_0^-2)*q^2*s + (2*r_0^2 + 2*r_1^2 + 2*r_1^-2 + 2*r_0^-2)*q*s^2 + 2*q^4 + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^2*s^2 + 2*s^4 + 4*q^5 + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^4*s + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q*s^4 + 4*s^5 + (2*r_0^3*r_1 + 2*r_0*r_1^3 + 2*r_0^3*r_1^-1 + 2*r_0^-1*r_1^3 + 2*r_0*r_1^-3 + 2*r_0^-3*r_1 + 2*r_0^-1*r_1^-3 + 2*r_0^-3*r_1^-1)*q^5*s + (2*r_0^4 + 2*r_1^4 + 2*r_1^-4 + 2*r_0^-4)*q^4*s^2 + (2*r_0^4 + 2*r_1^4 + 2*r_1^-4 + 2*r_0^-4)*q^2*s^4 + (2*r_0^3*r_1 + 2*r_0*r_1^3 + 2*r_0^3*r_1^-1 + 2*r_0^-1*r_1^3 + 2*r_0*r_1^-3 + 2*r_0^-3*r_1 + 2*r_0^-1*r_1^-3 + 2*r_0^-3*r_1^-1)*q*s^5 + (2*r_0^4*r_1^2 + 2*r_0^2*r_1^4 + 2*r_0^4*r_1^-2 + 2*r_0^-2*r_1^4 + 2*r_0^2*r_1^-4 + 2*r_0^-4*r_1^2 + 2*r_0^-2*r_1^-4 + 2*r_0^-4*r_1^-2)*q^5*s^2 + (2*r_0^4*r_1^2 + 2*r_0^2*r_1^4 + 2*r_0^4*r_1^-2 + 2*r_0^-2*r_1^4 + 2*r_0^2*r_1^-4 + 2*r_0^-4*r_1^2 + 2*r_0^-2*r_1^-4 + 2*r_0^-4*r_1^-2)*q^2*s^5 + 2*q^8 + (2*r_0^4*r_1^4 + 2*r_0^4*r_1^-4 + 2*r_0^-4*r_1^4 + 2*r_0^-4*r_1^-4)*q^4*s^4 + 2*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
F_3
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 0, 0, 1/2) + q^(-1/4)e_(0, 1/2, 0, 1/2, 0, 1/2)
Fourier series:
1/2 + 2*q + (-2)*s + 2*q^2 + (-2*r_0*r_1 - 2*r_0*r_1^-1 - 2*r_0^-1*r_1 - 2*r_0^-1*r_1^-1)*q*s + 2*s^2 + (-2*r_0^2 - 2*r_1^2 - 2*r_1^-2 - 2*r_0^-2)*q^2*s + (2*r_0^2 + 2*r_1^2 + 2*r_1^-2 + 2*r_0^-2)*q*s^2 + 2*q^4 + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^2*s^2 + 2*s^4 + 4*q^5 + (-2*r_0^2*r_1^2 - 2*r_0^2*r_1^-2 - 2*r_0^-2*r_1^2 - 2*r_0^-2*r_1^-2)*q^4*s + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q*s^4 + (-4)*s^5 + (-2*r_0^3*r_1 - 2*r_0*r_1^3 - 2*r_0^3*r_1^-1 - 2*r_0^-1*r_1^3 - 2*r_0*r_1^-3 - 2*r_0^-3*r_1 - 2*r_0^-1*r_1^-3 - 2*r_0^-3*r_1^-1)*q^5*s + (2*r_0^4 + 2*r_1^4 + 2*r_1^-4 + 2*r_0^-4)*q^4*s^2 + (2*r_0^4 + 2*r_1^4 + 2*r_1^-4 + 2*r_0^-4)*q^2*s^4 + (-2*r_0^3*r_1 - 2*r_0*r_1^3 - 2*r_0^3*r_1^-1 - 2*r_0^-1*r_1^3 - 2*r_0*r_1^-3 - 2*r_0^-3*r_1 - 2*r_0^-1*r_1^-3 - 2*r_0^-3*r_1^-1)*q*s^5 + (2*r_0^4*r_1^2 + 2*r_0^2*r_1^4 + 2*r_0^4*r_1^-2 + 2*r_0^-2*r_1^4 + 2*r_0^2*r_1^-4 + 2*r_0^-4*r_1^2 + 2*r_0^-2*r_1^-4 + 2*r_0^-4*r_1^-2)*q^5*s^2 + (-2*r_0^4*r_1^2 - 2*r_0^2*r_1^4 - 2*r_0^4*r_1^-2 - 2*r_0^-2*r_1^4 - 2*r_0^2*r_1^-4 - 2*r_0^-4*r_1^2 - 2*r_0^-2*r_1^-4 - 2*r_0^-4*r_1^-2)*q^2*s^5 + 2*q^8 + (2*r_0^4*r_1^4 + 2*r_0^4*r_1^-4 + 2*r_0^-4*r_1^4 + 2*r_0^-4*r_1^-4)*q^4*s^4 + 2*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
F_4
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 0, 1/2, 0) + q^(-1/4)e_(1/2, 0, 0, 1/2, 1/2, 0)
Fourier series:
2*s^(1/2) + (2*r_0 + 2*r_1 + 2*r_1^-1 + 2*r_0^-1)*q*s^(1/2) + (2*r_0*r_1 + 2*r_0*r_1^-1 + 2*r_0^-1*r_1 + 2*r_0^-1*r_1^-1)*q^2*s^(1/2) + 4*s^(5/2) + (2*r_0^2*r_1 + 2*r_0*r_1^2 + 2*r_0^2*r_1^-1 + 2*r_0^-1*r_1^2 + 2*r_0*r_1^-2 + 2*r_0^-2*r_1 + 2*r_0^-1*r_1^-2 + 2*r_0^-2*r_1^-1)*q*s^(5/2) + (2*r_0^2 + 2*r_1^2 + 2*r_1^-2 + 2*r_0^-2)*q^4*s^(1/2) + (2*r_0^3*r_1 + 2*r_0*r_1^3 + 2*r_0^3*r_1^-1 + 2*r_0^-1*r_1^3 + 2*r_0*r_1^-3 + 2*r_0^-3*r_1 + 2*r_0^-1*r_1^-3 + 2*r_0^-3*r_1^-1)*q^2*s^(5/2) + 2*s^(9/2) + (2*r_0^2*r_1 + 2*r_0*r_1^2 + 2*r_0^2*r_1^-1 + 2*r_0^-1*r_1^2 + 2*r_0*r_1^-2 + 2*r_0^-2*r_1 + 2*r_0^-1*r_1^-2 + 2*r_0^-2*r_1^-1)*q^5*s^(1/2) + (2*r_0^3 + 2*r_1^3 + 2*r_1^-3 + 2*r_0^-3)*q*s^(9/2) + (2*r_0^4*r_1^2 + 2*r_0^2*r_1^4 + 2*r_0^4*r_1^-2 + 2*r_0^-2*r_1^4 + 2*r_0^2*r_1^-4 + 2*r_0^-4*r_1^2 + 2*r_0^-2*r_1^-4 + 2*r_0^-4*r_1^-2)*q^4*s^(5/2) + (2*r_0^3*r_1^3 + 2*r_0^3*r_1^-3 + 2*r_0^-3*r_1^3 + 2*r_0^-3*r_1^-3)*q^2*s^(9/2) + 4*s^(13/2) + (2*r_0^4*r_1^3 + 2*r_0^3*r_1^4 + 4*r_0^5 + 4*r_1^5 + 2*r_0^4*r_1^-3 + 2*r_0^-3*r_1^4 + 2*r_0^3*r_1^-4 + 2*r_0^-4*r_1^3 + 4*r_1^-5 + 4*r_0^-5 + 2*r_0^-3*r_1^-4 + 2*r_0^-4*r_1^-3)*q^5*s^(5/2) + (2*r_0^3*r_1^2 + 2*r_0^2*r_1^3 + 2*r_0^3*r_1^-2 + 2*r_0^-2*r_1^3 + 2*r_0^2*r_1^-3 + 2*r_0^-3*r_1^2 + 2*r_0^-2*r_1^-3 + 2*r_0^-3*r_1^-2)*q*s^(13/2) + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^8*s^(1/2) + (2*r_0^6 + 2*r_1^6 + 2*r_1^-6 + 2*r_0^-6)*q^4*s^(9/2) + (2*r_0^5*r_1 + 2*r_0*r_1^5 + 2*r_0^5*r_1^-1 + 2*r_0^-1*r_1^5 + 2*r_0*r_1^-5 + 2*r_0^-5*r_1 + 2*r_0^-1*r_1^-5 + 2*r_0^-5*r_1^-1)*q^2*s^(13/2) + 4*s^(17/2) + O(q, s)^(19/2)
--------------------------------------------------------------------------------
F_5
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 0, 1/2, 0, 0)
Fourier series:
2*q^(1/2) + (2*r_0 + 2*r_1 + 2*r_1^-1 + 2*r_0^-1)*q^(1/2)*s + 4*q^(5/2) + (2*r_0*r_1 + 2*r_0*r_1^-1 + 2*r_0^-1*r_1 + 2*r_0^-1*r_1^-1)*q^(1/2)*s^2 + (2*r_0^2*r_1 + 2*r_0*r_1^2 + 2*r_0^2*r_1^-1 + 2*r_0^-1*r_1^2 + 2*r_0*r_1^-2 + 2*r_0^-2*r_1 + 2*r_0^-1*r_1^-2 + 2*r_0^-2*r_1^-1)*q^(5/2)*s + 2*q^(9/2) + (2*r_0^3*r_1 + 2*r_0*r_1^3 + 2*r_0^3*r_1^-1 + 2*r_0^-1*r_1^3 + 2*r_0*r_1^-3 + 2*r_0^-3*r_1 + 2*r_0^-1*r_1^-3 + 2*r_0^-3*r_1^-1)*q^(5/2)*s^2 + (2*r_0^2 + 2*r_1^2 + 2*r_1^-2 + 2*r_0^-2)*q^(1/2)*s^4 + (2*r_0^3 + 2*r_1^3 + 2*r_1^-3 + 2*r_0^-3)*q^(9/2)*s + (2*r_0^2*r_1 + 2*r_0*r_1^2 + 2*r_0^2*r_1^-1 + 2*r_0^-1*r_1^2 + 2*r_0*r_1^-2 + 2*r_0^-2*r_1 + 2*r_0^-1*r_1^-2 + 2*r_0^-2*r_1^-1)*q^(1/2)*s^5 + 4*q^(13/2) + (2*r_0^3*r_1^3 + 2*r_0^3*r_1^-3 + 2*r_0^-3*r_1^3 + 2*r_0^-3*r_1^-3)*q^(9/2)*s^2 + (2*r_0^4*r_1^2 + 2*r_0^2*r_1^4 + 2*r_0^4*r_1^-2 + 2*r_0^-2*r_1^4 + 2*r_0^2*r_1^-4 + 2*r_0^-4*r_1^2 + 2*r_0^-2*r_1^-4 + 2*r_0^-4*r_1^-2)*q^(5/2)*s^4 + (2*r_0^3*r_1^2 + 2*r_0^2*r_1^3 + 2*r_0^3*r_1^-2 + 2*r_0^-2*r_1^3 + 2*r_0^2*r_1^-3 + 2*r_0^-3*r_1^2 + 2*r_0^-2*r_1^-3 + 2*r_0^-3*r_1^-2)*q^(13/2)*s + (2*r_0^4*r_1^3 + 2*r_0^3*r_1^4 + 4*r_0^5 + 4*r_1^5 + 2*r_0^4*r_1^-3 + 2*r_0^-3*r_1^4 + 2*r_0^3*r_1^-4 + 2*r_0^-4*r_1^3 + 4*r_1^-5 + 4*r_0^-5 + 2*r_0^-3*r_1^-4 + 2*r_0^-4*r_1^-3)*q^(5/2)*s^5 + 4*q^(17/2) + (2*r_0^5*r_1 + 2*r_0*r_1^5 + 2*r_0^5*r_1^-1 + 2*r_0^-1*r_1^5 + 2*r_0*r_1^-5 + 2*r_0^-5*r_1 + 2*r_0^-1*r_1^-5 + 2*r_0^-5*r_1^-1)*q^(13/2)*s^2 + (2*r_0^6 + 2*r_1^6 + 2*r_1^-6 + 2*r_0^-6)*q^(9/2)*s^4 + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^(1/2)*s^8 + O(q, s)^(19/2)
--------------------------------------------------------------------------------
F_6
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 0, 1/2, 0, 0)
Fourier series:
(2*r_0^(1/2)*r_1^(1/2) + 2*r_0^(1/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-1/2))*q^(1/2)*s^(1/2) + (2*r_0^(3/2)*r_1^(1/2) + 2*r_0^(1/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(3/2) + 2*r_0^(1/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(-1/2))*q^(5/2)*s^(1/2) + (2*r_0^(3/2)*r_1^(1/2) + 2*r_0^(1/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(3/2) + 2*r_0^(1/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(-1/2))*q^(1/2)*s^(5/2) + (2*r_0^(3/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-3/2))*q^(9/2)*s^(1/2) + (4*r_0^(5/2)*r_1^(5/2) + 2*r_0^(7/2)*r_1^(1/2) + 2*r_0^(1/2)*r_1^(7/2) + 2*r_0^(7/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(7/2) + 4*r_0^(5/2)*r_1^(-5/2) + 4*r_0^(-5/2)*r_1^(5/2) + 2*r_0^(1/2)*r_1^(-7/2) + 2*r_0^(-7/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-7/2) + 2*r_0^(-7/2)*r_1^(-1/2) + 4*r_0^(-5/2)*r_1^(-5/2))*q^(5/2)*s^(5/2) + (2*r_0^(3/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-3/2))*q^(1/2)*s^(9/2) + (2*r_0^(5/2)*r_1^(1/2) + 2*r_0^(1/2)*r_1^(5/2) + 2*r_0^(5/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(5/2) + 2*r_0^(1/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(-1/2))*q^(13/2)*s^(1/2) + (2*r_0^(9/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(9/2) + 2*r_0^(9/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(9/2) + 2*r_0^(3/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(-3/2))*q^(9/2)*s^(5/2) + (2*r_0^(9/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(9/2) + 2*r_0^(9/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(9/2) + 2*r_0^(3/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(-3/2))*q^(5/2)*s^(9/2) + (2*r_0^(5/2)*r_1^(1/2) + 2*r_0^(1/2)*r_1^(5/2) + 2*r_0^(5/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(5/2) + 2*r_0^(1/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(-1/2))*q^(1/2)*s^(13/2) + (2*r_0^(5/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(5/2) + 2*r_0^(5/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(5/2) + 2*r_0^(3/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(-3/2))*q^(17/2)*s^(1/2) + (2*r_0^(9/2)*r_1^(7/2) + 2*r_0^(7/2)*r_1^(9/2) + 2*r_0^(11/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(11/2) + 2*r_0^(11/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(11/2) + 2*r_0^(9/2)*r_1^(-7/2) + 2*r_0^(-7/2)*r_1^(9/2) + 2*r_0^(7/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(7/2) + 2*r_0^(3/2)*r_1^(-11/2) + 2*r_0^(-11/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-11/2) + 2*r_0^(-11/2)*r_1^(-3/2) + 2*r_0^(-7/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(-7/2))*q^(13/2)*s^(5/2) + (2*r_0^(9/2)*r_1^(9/2) + 2*r_0^(9/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(9/2) + 2*r_0^(-9/2)*r_1^(-9/2))*q^(9/2)*s^(9/2) + (2*r_0^(9/2)*r_1^(7/2) + 2*r_0^(7/2)*r_1^(9/2) + 2*r_0^(11/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(11/2) + 2*r_0^(11/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(11/2) + 2*r_0^(9/2)*r_1^(-7/2) + 2*r_0^(-7/2)*r_1^(9/2) + 2*r_0^(7/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(7/2) + 2*r_0^(3/2)*r_1^(-11/2) + 2*r_0^(-11/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-11/2) + 2*r_0^(-11/2)*r_1^(-3/2) + 2*r_0^(-7/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(-7/2))*q^(5/2)*s^(13/2) + (2*r_0^(5/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(5/2) + 2*r_0^(5/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(5/2) + 2*r_0^(3/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(-3/2))*q^(1/2)*s^(17/2) + O(q, s)^10
--------------------------------------------------------------------------------
F_7
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 1/2, 1/2) + q^(-1/4)e_(0, 0, 0, 1/2, 1/2, 1/2)
Fourier series:
1/2 + (-2)*q + 2*s + 2*q^2 + (-2*r_0*r_1 - 2*r_0*r_1^-1 - 2*r_0^-1*r_1 - 2*r_0^-1*r_1^-1)*q*s + 2*s^2 + (2*r_0^2 + 2*r_1^2 + 2*r_1^-2 + 2*r_0^-2)*q^2*s + (-2*r_0^2 - 2*r_1^2 - 2*r_1^-2 - 2*r_0^-2)*q*s^2 + 2*q^4 + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^2*s^2 + 2*s^4 + (-4)*q^5 + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^4*s + (-2*r_0^2*r_1^2 - 2*r_0^2*r_1^-2 - 2*r_0^-2*r_1^2 - 2*r_0^-2*r_1^-2)*q*s^4 + 4*s^5 + (-2*r_0^3*r_1 - 2*r_0*r_1^3 - 2*r_0^3*r_1^-1 - 2*r_0^-1*r_1^3 - 2*r_0*r_1^-3 - 2*r_0^-3*r_1 - 2*r_0^-1*r_1^-3 - 2*r_0^-3*r_1^-1)*q^5*s + (2*r_0^4 + 2*r_1^4 + 2*r_1^-4 + 2*r_0^-4)*q^4*s^2 + (2*r_0^4 + 2*r_1^4 + 2*r_1^-4 + 2*r_0^-4)*q^2*s^4 + (-2*r_0^3*r_1 - 2*r_0*r_1^3 - 2*r_0^3*r_1^-1 - 2*r_0^-1*r_1^3 - 2*r_0*r_1^-3 - 2*r_0^-3*r_1 - 2*r_0^-1*r_1^-3 - 2*r_0^-3*r_1^-1)*q*s^5 + (-2*r_0^4*r_1^2 - 2*r_0^2*r_1^4 - 2*r_0^4*r_1^-2 - 2*r_0^-2*r_1^4 - 2*r_0^2*r_1^-4 - 2*r_0^-4*r_1^2 - 2*r_0^-2*r_1^-4 - 2*r_0^-4*r_1^-2)*q^5*s^2 + (2*r_0^4*r_1^2 + 2*r_0^2*r_1^4 + 2*r_0^4*r_1^-2 + 2*r_0^-2*r_1^4 + 2*r_0^2*r_1^-4 + 2*r_0^-4*r_1^2 + 2*r_0^-2*r_1^-4 + 2*r_0^-4*r_1^-2)*q^2*s^5 + 2*q^8 + (2*r_0^4*r_1^4 + 2*r_0^4*r_1^-4 + 2*r_0^-4*r_1^4 + 2*r_0^-4*r_1^-4)*q^4*s^4 + 2*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
F_8
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 1/2, 0) + q^(-1/4)e_(0, 0, 0, 1/2, 1/2, 0)
Fourier series:
2*s^(1/2) + (-2*r_0 - 2*r_1 - 2*r_1^-1 - 2*r_0^-1)*q*s^(1/2) + (2*r_0*r_1 + 2*r_0*r_1^-1 + 2*r_0^-1*r_1 + 2*r_0^-1*r_1^-1)*q^2*s^(1/2) + 4*s^(5/2) + (-2*r_0^2*r_1 - 2*r_0*r_1^2 - 2*r_0^2*r_1^-1 - 2*r_0^-1*r_1^2 - 2*r_0*r_1^-2 - 2*r_0^-2*r_1 - 2*r_0^-1*r_1^-2 - 2*r_0^-2*r_1^-1)*q*s^(5/2) + (2*r_0^2 + 2*r_1^2 + 2*r_1^-2 + 2*r_0^-2)*q^4*s^(1/2) + (2*r_0^3*r_1 + 2*r_0*r_1^3 + 2*r_0^3*r_1^-1 + 2*r_0^-1*r_1^3 + 2*r_0*r_1^-3 + 2*r_0^-3*r_1 + 2*r_0^-1*r_1^-3 + 2*r_0^-3*r_1^-1)*q^2*s^(5/2) + 2*s^(9/2) + (-2*r_0^2*r_1 - 2*r_0*r_1^2 - 2*r_0^2*r_1^-1 - 2*r_0^-1*r_1^2 - 2*r_0*r_1^-2 - 2*r_0^-2*r_1 - 2*r_0^-1*r_1^-2 - 2*r_0^-2*r_1^-1)*q^5*s^(1/2) + (-2*r_0^3 - 2*r_1^3 - 2*r_1^-3 - 2*r_0^-3)*q*s^(9/2) + (2*r_0^4*r_1^2 + 2*r_0^2*r_1^4 + 2*r_0^4*r_1^-2 + 2*r_0^-2*r_1^4 + 2*r_0^2*r_1^-4 + 2*r_0^-4*r_1^2 + 2*r_0^-2*r_1^-4 + 2*r_0^-4*r_1^-2)*q^4*s^(5/2) + (2*r_0^3*r_1^3 + 2*r_0^3*r_1^-3 + 2*r_0^-3*r_1^3 + 2*r_0^-3*r_1^-3)*q^2*s^(9/2) + 4*s^(13/2) + (-2*r_0^4*r_1^3 - 2*r_0^3*r_1^4 - 4*r_0^5 - 4*r_1^5 - 2*r_0^4*r_1^-3 - 2*r_0^-3*r_1^4 - 2*r_0^3*r_1^-4 - 2*r_0^-4*r_1^3 - 4*r_1^-5 - 4*r_0^-5 - 2*r_0^-3*r_1^-4 - 2*r_0^-4*r_1^-3)*q^5*s^(5/2) + (-2*r_0^3*r_1^2 - 2*r_0^2*r_1^3 - 2*r_0^3*r_1^-2 - 2*r_0^-2*r_1^3 - 2*r_0^2*r_1^-3 - 2*r_0^-3*r_1^2 - 2*r_0^-2*r_1^-3 - 2*r_0^-3*r_1^-2)*q*s^(13/2) + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^8*s^(1/2) + (2*r_0^6 + 2*r_1^6 + 2*r_1^-6 + 2*r_0^-6)*q^4*s^(9/2) + (2*r_0^5*r_1 + 2*r_0*r_1^5 + 2*r_0^5*r_1^-1 + 2*r_0^-1*r_1^5 + 2*r_0*r_1^-5 + 2*r_0^-5*r_1 + 2*r_0^-1*r_1^-5 + 2*r_0^-5*r_1^-1)*q^2*s^(13/2) + 4*s^(17/2) + O(q, s)^(19/2)
--------------------------------------------------------------------------------
F_9
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 0, 1/2) + q^(-1/4)e_(0, 0, 0, 1/2, 0, 1/2)
Fourier series:
1/2 + (-2)*q + (-2)*s + 2*q^2 + (2*r_0*r_1 + 2*r_0*r_1^-1 + 2*r_0^-1*r_1 + 2*r_0^-1*r_1^-1)*q*s + 2*s^2 + (-2*r_0^2 - 2*r_1^2 - 2*r_1^-2 - 2*r_0^-2)*q^2*s + (-2*r_0^2 - 2*r_1^2 - 2*r_1^-2 - 2*r_0^-2)*q*s^2 + 2*q^4 + (2*r_0^2*r_1^2 + 2*r_0^2*r_1^-2 + 2*r_0^-2*r_1^2 + 2*r_0^-2*r_1^-2)*q^2*s^2 + 2*s^4 + (-4)*q^5 + (-2*r_0^2*r_1^2 - 2*r_0^2*r_1^-2 - 2*r_0^-2*r_1^2 - 2*r_0^-2*r_1^-2)*q^4*s + (-2*r_0^2*r_1^2 - 2*r_0^2*r_1^-2 - 2*r_0^-2*r_1^2 - 2*r_0^-2*r_1^-2)*q*s^4 + (-4)*s^5 + (2*r_0^3*r_1 + 2*r_0*r_1^3 + 2*r_0^3*r_1^-1 + 2*r_0^-1*r_1^3 + 2*r_0*r_1^-3 + 2*r_0^-3*r_1 + 2*r_0^-1*r_1^-3 + 2*r_0^-3*r_1^-1)*q^5*s + (2*r_0^4 + 2*r_1^4 + 2*r_1^-4 + 2*r_0^-4)*q^4*s^2 + (2*r_0^4 + 2*r_1^4 + 2*r_1^-4 + 2*r_0^-4)*q^2*s^4 + (2*r_0^3*r_1 + 2*r_0*r_1^3 + 2*r_0^3*r_1^-1 + 2*r_0^-1*r_1^3 + 2*r_0*r_1^-3 + 2*r_0^-3*r_1 + 2*r_0^-1*r_1^-3 + 2*r_0^-3*r_1^-1)*q*s^5 + (-2*r_0^4*r_1^2 - 2*r_0^2*r_1^4 - 2*r_0^4*r_1^-2 - 2*r_0^-2*r_1^4 - 2*r_0^2*r_1^-4 - 2*r_0^-4*r_1^2 - 2*r_0^-2*r_1^-4 - 2*r_0^-4*r_1^-2)*q^5*s^2 + (-2*r_0^4*r_1^2 - 2*r_0^2*r_1^4 - 2*r_0^4*r_1^-2 - 2*r_0^-2*r_1^4 - 2*r_0^2*r_1^-4 - 2*r_0^-4*r_1^2 - 2*r_0^-2*r_1^-4 - 2*r_0^-4*r_1^-2)*q^2*s^5 + 2*q^8 + (2*r_0^4*r_1^4 + 2*r_0^4*r_1^-4 + 2*r_0^-4*r_1^4 + 2*r_0^-4*r_1^-4)*q^4*s^4 + 2*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
F_10
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 0, 0) + q^(-1/4)e_(0, 0, 0, 1/2, 0, 0)
Fourier series:
(2*r_0^(1/2)*r_1^(1/2) - 2*r_0^(1/2)*r_1^(-1/2) - 2*r_0^(-1/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-1/2))*q^(1/2)*s^(1/2) + (-2*r_0^(3/2)*r_1^(1/2) - 2*r_0^(1/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(3/2) + 2*r_0^(1/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(1/2) - 2*r_0^(-1/2)*r_1^(-3/2) - 2*r_0^(-3/2)*r_1^(-1/2))*q^(5/2)*s^(1/2) + (-2*r_0^(3/2)*r_1^(1/2) - 2*r_0^(1/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(3/2) + 2*r_0^(1/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(1/2) - 2*r_0^(-1/2)*r_1^(-3/2) - 2*r_0^(-3/2)*r_1^(-1/2))*q^(1/2)*s^(5/2) + (2*r_0^(3/2)*r_1^(3/2) - 2*r_0^(3/2)*r_1^(-3/2) - 2*r_0^(-3/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-3/2))*q^(9/2)*s^(1/2) + (4*r_0^(5/2)*r_1^(5/2) - 2*r_0^(7/2)*r_1^(1/2) - 2*r_0^(1/2)*r_1^(7/2) + 2*r_0^(7/2)*r_1^(-1/2) + 2*r_0^(-1/2)*r_1^(7/2) - 4*r_0^(5/2)*r_1^(-5/2) - 4*r_0^(-5/2)*r_1^(5/2) + 2*r_0^(1/2)*r_1^(-7/2) + 2*r_0^(-7/2)*r_1^(1/2) - 2*r_0^(-1/2)*r_1^(-7/2) - 2*r_0^(-7/2)*r_1^(-1/2) + 4*r_0^(-5/2)*r_1^(-5/2))*q^(5/2)*s^(5/2) + (2*r_0^(3/2)*r_1^(3/2) - 2*r_0^(3/2)*r_1^(-3/2) - 2*r_0^(-3/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-3/2))*q^(1/2)*s^(9/2) + (2*r_0^(5/2)*r_1^(1/2) + 2*r_0^(1/2)*r_1^(5/2) - 2*r_0^(5/2)*r_1^(-1/2) - 2*r_0^(-1/2)*r_1^(5/2) - 2*r_0^(1/2)*r_1^(-5/2) - 2*r_0^(-5/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(-1/2))*q^(13/2)*s^(1/2) + (-2*r_0^(9/2)*r_1^(3/2) - 2*r_0^(3/2)*r_1^(9/2) + 2*r_0^(9/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(9/2) + 2*r_0^(3/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(3/2) - 2*r_0^(-3/2)*r_1^(-9/2) - 2*r_0^(-9/2)*r_1^(-3/2))*q^(9/2)*s^(5/2) + (-2*r_0^(9/2)*r_1^(3/2) - 2*r_0^(3/2)*r_1^(9/2) + 2*r_0^(9/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(9/2) + 2*r_0^(3/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(3/2) - 2*r_0^(-3/2)*r_1^(-9/2) - 2*r_0^(-9/2)*r_1^(-3/2))*q^(5/2)*s^(9/2) + (2*r_0^(5/2)*r_1^(1/2) + 2*r_0^(1/2)*r_1^(5/2) - 2*r_0^(5/2)*r_1^(-1/2) - 2*r_0^(-1/2)*r_1^(5/2) - 2*r_0^(1/2)*r_1^(-5/2) - 2*r_0^(-5/2)*r_1^(1/2) + 2*r_0^(-1/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(-1/2))*q^(1/2)*s^(13/2) + (-2*r_0^(5/2)*r_1^(3/2) - 2*r_0^(3/2)*r_1^(5/2) + 2*r_0^(5/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(5/2) + 2*r_0^(3/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(3/2) - 2*r_0^(-3/2)*r_1^(-5/2) - 2*r_0^(-5/2)*r_1^(-3/2))*q^(17/2)*s^(1/2) + (-2*r_0^(9/2)*r_1^(7/2) - 2*r_0^(7/2)*r_1^(9/2) + 2*r_0^(11/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(11/2) - 2*r_0^(11/2)*r_1^(-3/2) - 2*r_0^(-3/2)*r_1^(11/2) + 2*r_0^(9/2)*r_1^(-7/2) + 2*r_0^(-7/2)*r_1^(9/2) + 2*r_0^(7/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(7/2) - 2*r_0^(3/2)*r_1^(-11/2) - 2*r_0^(-11/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-11/2) + 2*r_0^(-11/2)*r_1^(-3/2) - 2*r_0^(-7/2)*r_1^(-9/2) - 2*r_0^(-9/2)*r_1^(-7/2))*q^(13/2)*s^(5/2) + (2*r_0^(9/2)*r_1^(9/2) - 2*r_0^(9/2)*r_1^(-9/2) - 2*r_0^(-9/2)*r_1^(9/2) + 2*r_0^(-9/2)*r_1^(-9/2))*q^(9/2)*s^(9/2) + (-2*r_0^(9/2)*r_1^(7/2) - 2*r_0^(7/2)*r_1^(9/2) + 2*r_0^(11/2)*r_1^(3/2) + 2*r_0^(3/2)*r_1^(11/2) - 2*r_0^(11/2)*r_1^(-3/2) - 2*r_0^(-3/2)*r_1^(11/2) + 2*r_0^(9/2)*r_1^(-7/2) + 2*r_0^(-7/2)*r_1^(9/2) + 2*r_0^(7/2)*r_1^(-9/2) + 2*r_0^(-9/2)*r_1^(7/2) - 2*r_0^(3/2)*r_1^(-11/2) - 2*r_0^(-11/2)*r_1^(3/2) + 2*r_0^(-3/2)*r_1^(-11/2) + 2*r_0^(-11/2)*r_1^(-3/2) - 2*r_0^(-7/2)*r_1^(-9/2) - 2*r_0^(-9/2)*r_1^(-7/2))*q^(5/2)*s^(13/2) + (-2*r_0^(5/2)*r_1^(3/2) - 2*r_0^(3/2)*r_1^(5/2) + 2*r_0^(5/2)*r_1^(-3/2) + 2*r_0^(-3/2)*r_1^(5/2) + 2*r_0^(3/2)*r_1^(-5/2) + 2*r_0^(-5/2)*r_1^(3/2) - 2*r_0^(-3/2)*r_1^(-5/2) - 2*r_0^(-5/2)*r_1^(-3/2))*q^(1/2)*s^(17/2) + O(q, s)^10
--------------------------------------------------------------------------------


==> anc/data/2U(2)+2A1/2U2+2A1_weight_two_reflective_products.txt <==
Gram matrix:
(0 0 0 0 0 2)
(0 0 0 0 2 0)
(0 0 2 0 0 0)
(0 0 0 2 0 0)
(0 2 0 0 0 0)
(2 0 0 0 0 0)

********** Reflective weight two Borcherds products **********

f_1
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 1/2, 1/2, 1/2, 0, 0)
Fourier series:
4*q + (4*r_0*r_1 + 4*r_0*r_1^-1 + 16 + 4*r_0^-1*r_1 + 4*r_0^-1*r_1^-1)*q*s + 16*q^3 + (4*r_0^2 + 16*r_0*r_1 + 4*r_1^2 + 16*r_0*r_1^-1 + 16 + 16*r_0^-1*r_1 + 4*r_1^-2 + 16*r_0^-1*r_1^-1 + 4*r_0^-2)*q*s^2 + (16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2)*q^3*s + (16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2)*q*s^3 + 24*q^5 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^3*s^2 + (4*r_0^2*r_1^2 + 16*r_0^2 + 16*r_1^2 + 4*r_0^2*r_1^-2 + 16 + 4*r_0^-2*r_1^2 + 16*r_1^-2 + 16*r_0^-2 + 4*r_0^-2*r_1^-2)*q*s^4 + (4*r_0^3*r_1 + 16*r_0^2*r_1^2 + 4*r_0*r_1^3 + 4*r_0^3*r_1^-1 + 16*r_0*r_1 + 4*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 4*r_0*r_1^-3 + 16*r_0^-1*r_1^-1 + 4*r_0^-3*r_1 + 4*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 4*r_0^-3*r_1^-1)*q^5*s + (16*r_0^3*r_1^3 + 16*r_0^4 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_1^4 + 16*r_0^3*r_1^-1 + 16*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 64 + 16*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 16*r_0^-3*r_1^3 + 16*r_0*r_1^-3 + 16*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_1^-4 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-4 + 16*r_0^-3*r_1^-3)*q^3*s^3 + (4*r_0^3*r_1 + 16*r_0^2*r_1^2 + 4*r_0*r_1^3 + 4*r_0^3*r_1^-1 + 16*r_0*r_1 + 4*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 4*r_0*r_1^-3 + 16*r_0^-1*r_1^-1 + 4*r_0^-3*r_1 + 4*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 4*r_0^-3*r_1^-1)*q*s^5 + 32*q^7 + (4*r_0^4*r_1^2 + 16*r_0^3*r_1^3 + 4*r_0^2*r_1^4 + 16*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_1^4 + 4*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 4*r_0^-2*r_1^4 + 16*r_0^3*r_1^-3 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-3*r_1^3 + 4*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 4*r_0^-4*r_1^2 + 16*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-4 + 4*r_0^-2*r_1^-4 + 16*r_0^-3*r_1^-3 + 4*r_0^-4*r_1^-2)*q^5*s^2 + (16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 16*r_0^4 + 16*r_0^2*r_1^2 + 16*r_1^4 + 16*r_0^4*r_1^-2 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-2*r_1^4 + 16*r_0^2*r_1^-2 + 16*r_0^-2*r_1^2 + 16*r_0^2*r_1^-4 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-4*r_1^2 + 16*r_1^-4 + 16*r_0^-2*r_1^-2 + 16*r_0^-4 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2)*q^3*s^4 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q*s^6 + (16*r_0^3*r_1 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0*r_1^-3 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1)*q^7*s + (16*r_0^5*r_1 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 32*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 32*r_0^2 + 32*r_1^2 + 32*r_0^-1*r_1^3 + 32*r_0^-2*r_1^4 + 32*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 32*r_1^-2 + 32*r_0^-2 + 32*r_0^-3*r_1 + 32*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^5*s^3 + (16*r_0^5*r_1 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 32*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 32*r_0^2 + 32*r_1^2 + 32*r_0^-1*r_1^3 + 32*r_0^-2*r_1^4 + 32*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 32*r_1^-2 + 32*r_0^-2 + 32*r_0^-3*r_1 + 32*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^3*s^5 + (16*r_0^3*r_1 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0*r_1^-3 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1)*q*s^7 + 52*q^9 + (16*r_0^5*r_1 + 16*r_0^4*r_1^2 + 32*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 32*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 32*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 32*r_0^-3*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 32*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 32*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^7*s^2 + (4*r_0^6*r_1^2 + 16*r_0^4*r_1^4 + 4*r_0^2*r_1^6 + 16*r_0^6 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_1^6 + 4*r_0^6*r_1^-2 + 16*r_0^2*r_1^2 + 4*r_0^-2*r_1^6 + 32*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 32*r_0^-2*r_1^4 + 16*r_0^4*r_1^-4 + 16*r_0^2*r_1^-2 + 32 + 16*r_0^-2*r_1^2 + 16*r_0^-4*r_1^4 + 32*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 32*r_0^-4*r_1^2 + 4*r_0^2*r_1^-6 + 16*r_0^-2*r_1^-2 + 4*r_0^-6*r_1^2 + 16*r_1^-6 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-6 + 4*r_0^-2*r_1^-6 + 16*r_0^-4*r_1^-4 + 4*r_0^-6*r_1^-2)*q^5*s^4 + (16*r_0^5*r_1^3 + 16*r_0^4*r_1^4 + 16*r_0^3*r_1^5 + 16*r_0^6 + 32*r_0^5*r_1 + 16*r_0^4*r_1^2 + 64*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 32*r_0*r_1^5 + 16*r_1^6 + 32*r_0^5*r_1^-1 + 32*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 32*r_1^4 + 32*r_0^-1*r_1^5 + 16*r_0^5*r_1^-3 + 16*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^-3*r_1^5 + 16*r_0^4*r_1^-4 + 64*r_0^3*r_1^-3 + 32*r_0*r_1^-1 + 64 + 32*r_0^-1*r_1 + 64*r_0^-3*r_1^3 + 16*r_0^-4*r_1^4 + 16*r_0^3*r_1^-5 + 16*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0^-5*r_1^3 + 32*r_0*r_1^-5 + 32*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 32*r_0^-4 + 32*r_0^-5*r_1 + 16*r_1^-6 + 32*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 64*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 32*r_0^-5*r_1^-1 + 16*r_0^-6 + 16*r_0^-3*r_1^-5 + 16*r_0^-4*r_1^-4 + 16*r_0^-5*r_1^-3)*q^3*s^6 + (4*r_0^4 + 16*r_0^2*r_1^2 + 4*r_1^4 + 16*r_0^2*r_1^-2 + 16 + 16*r_0^-2*r_1^2 + 4*r_1^-4 + 16*r_0^-2*r_1^-2 + 4*r_0^-4)*q*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
f_2
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 1/2, 1/2, 1/2, 1/2, 1/2)
Fourier series:
1/4 + 2*q + 2*s + 6*q^2 + (-2*r_0*r_1 + 8*r_0 + 8*r_1 - 2*r_0*r_1^-1 - 8 - 2*r_0^-1*r_1 + 8*r_1^-1 + 8*r_0^-1 - 2*r_0^-1*r_1^-1)*q*s + 6*s^2 + 8*q^3 + (2*r_0^2 + 8*r_0*r_1 + 2*r_1^2 + 8*r_0*r_1^-1 + 8 + 8*r_0^-1*r_1 + 2*r_1^-2 + 8*r_0^-1*r_1^-1 + 2*r_0^-2)*q^2*s + (2*r_0^2 + 8*r_0*r_1 + 2*r_1^2 + 8*r_0*r_1^-1 + 8 + 8*r_0^-1*r_1 + 2*r_1^-2 + 8*r_0^-1*r_1^-1 + 2*r_0^-2)*q*s^2 + 8*s^3 + 6*q^4 + (8*r_0^2*r_1 + 8*r_0*r_1^2 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 - 8*r_0*r_1^-1 - 8*r_0^-1*r_1 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1)*q^3*s + (6*r_0^2*r_1^2 + 24*r_0^2 + 24*r_1^2 + 6*r_0^2*r_1^-2 + 24 + 6*r_0^-2*r_1^2 + 24*r_1^-2 + 24*r_0^-2 + 6*r_0^-2*r_1^-2)*q^2*s^2 + (8*r_0^2*r_1 + 8*r_0*r_1^2 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 - 8*r_0*r_1^-1 - 8*r_0^-1*r_1 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1)*q*s^3 + 6*s^4 + 12*q^5 + (2*r_0^2*r_1^2 + 8*r_0^2 + 8*r_1^2 + 2*r_0^2*r_1^-2 + 8 + 2*r_0^-2*r_1^2 + 8*r_1^-2 + 8*r_0^-2 + 2*r_0^-2*r_1^-2)*q^4*s + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^3*s^2 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^2*s^3 + (2*r_0^2*r_1^2 + 8*r_0^2 + 8*r_1^2 + 2*r_0^2*r_1^-2 + 8 + 2*r_0^-2*r_1^2 + 8*r_1^-2 + 8*r_0^-2 + 2*r_0^-2*r_1^-2)*q*s^4 + 12*s^5 + 24*q^6 + (-2*r_0^3*r_1 - 8*r_0^2*r_1^2 - 2*r_0*r_1^3 + 8*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 8*r_1^3 - 2*r_0^3*r_1^-1 - 8*r_0*r_1 - 2*r_0^-1*r_1^3 + 16*r_0^2*r_1^-1 + 8*r_0 + 8*r_1 + 16*r_0^-1*r_1^2 - 8*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-2*r_1^2 + 16*r_0*r_1^-2 + 8*r_1^-1 + 8*r_0^-1 + 16*r_0^-2*r_1 - 2*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 2*r_0^-3*r_1 + 8*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 8*r_0^-3 - 2*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 2*r_0^-3*r_1^-1)*q^5*s + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^4*s^2 + (-8*r_0^3*r_1^3 + 8*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 8*r_0*r_1^4 - 8*r_0^4 - 8*r_0^3*r_1 - 16*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_1^4 + 8*r_0^4*r_1^-1 + 32*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 32*r_1^3 + 8*r_0^-1*r_1^4 - 8*r_0^3*r_1^-1 - 8*r_0*r_1 - 8*r_0^-1*r_1^3 + 16*r_0^3*r_1^-2 + 16*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 16*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 - 8*r_0^3*r_1^-3 - 16*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 32 - 8*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 8*r_0^-3*r_1^3 + 16*r_0^2*r_1^-3 + 16*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 16*r_0^-2*r_1 + 16*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 8*r_0^-3*r_1 + 8*r_0*r_1^-4 + 32*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 32*r_0^-3 + 8*r_0^-4*r_1 - 8*r_1^-4 - 8*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1 - 8*r_0^-4 + 8*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 8*r_0^-4*r_1^-1 - 8*r_0^-3*r_1^-3)*q^3*s^3 + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^2*s^4 + (-2*r_0^3*r_1 - 8*r_0^2*r_1^2 - 2*r_0*r_1^3 + 8*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 8*r_1^3 - 2*r_0^3*r_1^-1 - 8*r_0*r_1 - 2*r_0^-1*r_1^3 + 16*r_0^2*r_1^-1 + 8*r_0 + 8*r_1 + 16*r_0^-1*r_1^2 - 8*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-2*r_1^2 + 16*r_0*r_1^-2 + 8*r_1^-1 + 8*r_0^-1 + 16*r_0^-2*r_1 - 2*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 2*r_0^-3*r_1 + 8*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 8*r_0^-3 - 2*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 2*r_0^-3*r_1^-1)*q*s^5 + 24*s^6 + 16*q^7 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^6*s + (2*r_0^4*r_1^2 + 8*r_0^3*r_1^3 + 2*r_0^2*r_1^4 + 8*r_0^4 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_1^4 + 2*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 16*r_0^-1*r_1^3 + 2*r_0^-2*r_1^4 + 8*r_0^3*r_1^-3 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-3*r_1^3 + 2*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 16*r_0^-3*r_1 + 2*r_0^-4*r_1^2 + 8*r_1^-4 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-4 + 2*r_0^-2*r_1^-4 + 8*r_0^-3*r_1^-3 + 2*r_0^-4*r_1^-2)*q^5*s^2 + (8*r_0^4*r_1^2 + 8*r_0^2*r_1^4 + 8*r_0^4 + 8*r_0^2*r_1^2 + 8*r_1^4 + 8*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-2*r_1^4 + 8*r_0^2*r_1^-2 + 8*r_0^-2*r_1^2 + 8*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-4*r_1^2 + 8*r_1^-4 + 8*r_0^-2*r_1^-2 + 8*r_0^-4 + 8*r_0^-2*r_1^-4 + 8*r_0^-4*r_1^-2)*q^4*s^3 + (8*r_0^4*r_1^2 + 8*r_0^2*r_1^4 + 8*r_0^4 + 8*r_0^2*r_1^2 + 8*r_1^4 + 8*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-2*r_1^4 + 8*r_0^2*r_1^-2 + 8*r_0^-2*r_1^2 + 8*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-4*r_1^2 + 8*r_1^-4 + 8*r_0^-2*r_1^-2 + 8*r_0^-4 + 8*r_0^-2*r_1^-4 + 8*r_0^-4*r_1^-2)*q^3*s^4 + (2*r_0^4*r_1^2 + 8*r_0^3*r_1^3 + 2*r_0^2*r_1^4 + 8*r_0^4 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_1^4 + 2*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 16*r_0^-1*r_1^3 + 2*r_0^-2*r_1^4 + 8*r_0^3*r_1^-3 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-3*r_1^3 + 2*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 16*r_0^-3*r_1 + 2*r_0^-4*r_1^2 + 8*r_1^-4 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-4 + 2*r_0^-2*r_1^-4 + 8*r_0^-3*r_1^-3 + 2*r_0^-4*r_1^-2)*q^2*s^5 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q*s^6 + 16*s^7 + 6*q^8 + (8*r_0^3*r_1^2 + 8*r_0^2*r_1^3 - 8*r_0^3*r_1 - 8*r_0*r_1^3 + 16*r_0^3 + 8*r_0^2*r_1 + 8*r_0*r_1^2 + 16*r_1^3 - 8*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-1*r_1^3 + 8*r_0^3*r_1^-2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0^-2*r_1^3 + 8*r_0^2*r_1^-3 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-3*r_1 + 16*r_1^-3 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1 + 16*r_0^-3 - 8*r_0^-1*r_1^-3 - 8*r_0^-3*r_1^-1 + 8*r_0^-2*r_1^-3 + 8*r_0^-3*r_1^-2)*q^7*s + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^6*s^2 + (8*r_0^5*r_1^2 + 16*r_0^4*r_1^3 + 16*r_0^3*r_1^4 + 8*r_0^2*r_1^5 - 8*r_0^5*r_1 - 16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 8*r_0*r_1^5 + 16*r_0^5 + 16*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_1^5 - 8*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_0^-1*r_1^5 + 8*r_0^5*r_1^-2 + 16*r_0^4*r_1^-1 + 24*r_0^2*r_1 + 24*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 8*r_0^-2*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 + 16*r_0^4*r_1^-3 + 16*r_0^3*r_1^-2 + 24*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 24*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^-3*r_1^4 + 16*r_0^3*r_1^-4 + 16*r_0^2*r_1^-3 + 24*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 24*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 16*r_0^-4*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 + 8*r_0^2*r_1^-5 + 16*r_0*r_1^-4 + 24*r_0^-1*r_1^-2 + 24*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 8*r_0^-5*r_1^2 - 8*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-5*r_1 + 16*r_1^-5 + 16*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1 + 16*r_0^-5 - 8*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2 - 8*r_0^-5*r_1^-1 + 8*r_0^-2*r_1^-5 + 16*r_0^-3*r_1^-4 + 16*r_0^-4*r_1^-3 + 8*r_0^-5*r_1^-2)*q^5*s^3 + (6*r_0^4*r_1^4 + 24*r_0^4 + 24*r_1^4 + 6*r_0^4*r_1^-4 + 24 + 6*r_0^-4*r_1^4 + 24*r_1^-4 + 24*r_0^-4 + 6*r_0^-4*r_1^-4)*q^4*s^4 + (8*r_0^5*r_1^2 + 16*r_0^4*r_1^3 + 16*r_0^3*r_1^4 + 8*r_0^2*r_1^5 - 8*r_0^5*r_1 - 16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 8*r_0*r_1^5 + 16*r_0^5 + 16*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_1^5 - 8*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_0^-1*r_1^5 + 8*r_0^5*r_1^-2 + 16*r_0^4*r_1^-1 + 24*r_0^2*r_1 + 24*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 8*r_0^-2*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 + 16*r_0^4*r_1^-3 + 16*r_0^3*r_1^-2 + 24*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 24*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^-3*r_1^4 + 16*r_0^3*r_1^-4 + 16*r_0^2*r_1^-3 + 24*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 24*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 16*r_0^-4*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 + 8*r_0^2*r_1^-5 + 16*r_0*r_1^-4 + 24*r_0^-1*r_1^-2 + 24*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 8*r_0^-5*r_1^2 - 8*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-5*r_1 + 16*r_1^-5 + 16*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1 + 16*r_0^-5 - 8*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2 - 8*r_0^-5*r_1^-1 + 8*r_0^-2*r_1^-5 + 16*r_0^-3*r_1^-4 + 16*r_0^-4*r_1^-3 + 8*r_0^-5*r_1^-2)*q^3*s^5 + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^2*s^6 + (8*r_0^3*r_1^2 + 8*r_0^2*r_1^3 - 8*r_0^3*r_1 - 8*r_0*r_1^3 + 16*r_0^3 + 8*r_0^2*r_1 + 8*r_0*r_1^2 + 16*r_1^3 - 8*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-1*r_1^3 + 8*r_0^3*r_1^-2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0^-2*r_1^3 + 8*r_0^2*r_1^-3 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-3*r_1 + 16*r_1^-3 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1 + 16*r_0^-3 - 8*r_0^-1*r_1^-3 - 8*r_0^-3*r_1^-1 + 8*r_0^-2*r_1^-3 + 8*r_0^-3*r_1^-2)*q*s^7 + 6*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
f_3
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 1/2, 0, 0, 0, 1/2)
Fourier series:
1/4 + 2*q + (-2)*s + 6*q^2 + (2*r_0*r_1 + 8*r_0 + 8*r_1 + 2*r_0*r_1^-1 + 8 + 2*r_0^-1*r_1 + 8*r_1^-1 + 8*r_0^-1 + 2*r_0^-1*r_1^-1)*q*s + 6*s^2 + 8*q^3 + (-2*r_0^2 - 8*r_0*r_1 - 2*r_1^2 - 8*r_0*r_1^-1 - 8 - 8*r_0^-1*r_1 - 2*r_1^-2 - 8*r_0^-1*r_1^-1 - 2*r_0^-2)*q^2*s + (2*r_0^2 + 8*r_0*r_1 + 2*r_1^2 + 8*r_0*r_1^-1 + 8 + 8*r_0^-1*r_1 + 2*r_1^-2 + 8*r_0^-1*r_1^-1 + 2*r_0^-2)*q*s^2 + (-8)*s^3 + 6*q^4 + (8*r_0^2*r_1 + 8*r_0*r_1^2 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0*r_1^-1 + 8*r_0^-1*r_1 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1)*q^3*s + (6*r_0^2*r_1^2 + 24*r_0^2 + 24*r_1^2 + 6*r_0^2*r_1^-2 + 24 + 6*r_0^-2*r_1^2 + 24*r_1^-2 + 24*r_0^-2 + 6*r_0^-2*r_1^-2)*q^2*s^2 + (8*r_0^2*r_1 + 8*r_0*r_1^2 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0*r_1^-1 + 8*r_0^-1*r_1 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1)*q*s^3 + 6*s^4 + 12*q^5 + (-2*r_0^2*r_1^2 - 8*r_0^2 - 8*r_1^2 - 2*r_0^2*r_1^-2 - 8 - 2*r_0^-2*r_1^2 - 8*r_1^-2 - 8*r_0^-2 - 2*r_0^-2*r_1^-2)*q^4*s + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^3*s^2 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^2*s^3 + (2*r_0^2*r_1^2 + 8*r_0^2 + 8*r_1^2 + 2*r_0^2*r_1^-2 + 8 + 2*r_0^-2*r_1^2 + 8*r_1^-2 + 8*r_0^-2 + 2*r_0^-2*r_1^-2)*q*s^4 + (-12)*s^5 + 24*q^6 + (2*r_0^3*r_1 + 8*r_0^2*r_1^2 + 2*r_0*r_1^3 + 8*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 8*r_1^3 + 2*r_0^3*r_1^-1 + 8*r_0*r_1 + 2*r_0^-1*r_1^3 + 16*r_0^2*r_1^-1 + 8*r_0 + 8*r_1 + 16*r_0^-1*r_1^2 + 8*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 16*r_0*r_1^-2 + 8*r_1^-1 + 8*r_0^-1 + 16*r_0^-2*r_1 + 2*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 2*r_0^-3*r_1 + 8*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 8*r_0^-3 + 2*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 2*r_0^-3*r_1^-1)*q^5*s + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^4*s^2 + (8*r_0^3*r_1^3 + 8*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 8*r_0*r_1^4 + 8*r_0^4 + 8*r_0^3*r_1 + 16*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_1^4 + 8*r_0^4*r_1^-1 + 32*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 32*r_1^3 + 8*r_0^-1*r_1^4 + 8*r_0^3*r_1^-1 + 8*r_0*r_1 + 8*r_0^-1*r_1^3 + 16*r_0^3*r_1^-2 + 16*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 16*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 8*r_0^3*r_1^-3 + 16*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 32 + 8*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 8*r_0^-3*r_1^3 + 16*r_0^2*r_1^-3 + 16*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 16*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 8*r_0^-3*r_1 + 8*r_0*r_1^-4 + 32*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 32*r_0^-3 + 8*r_0^-4*r_1 + 8*r_1^-4 + 8*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1 + 8*r_0^-4 + 8*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 8*r_0^-4*r_1^-1 + 8*r_0^-3*r_1^-3)*q^3*s^3 + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^2*s^4 + (2*r_0^3*r_1 + 8*r_0^2*r_1^2 + 2*r_0*r_1^3 + 8*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 8*r_1^3 + 2*r_0^3*r_1^-1 + 8*r_0*r_1 + 2*r_0^-1*r_1^3 + 16*r_0^2*r_1^-1 + 8*r_0 + 8*r_1 + 16*r_0^-1*r_1^2 + 8*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 16*r_0*r_1^-2 + 8*r_1^-1 + 8*r_0^-1 + 16*r_0^-2*r_1 + 2*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 2*r_0^-3*r_1 + 8*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 8*r_0^-3 + 2*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 2*r_0^-3*r_1^-1)*q*s^5 + 24*s^6 + 16*q^7 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^6*s + (2*r_0^4*r_1^2 + 8*r_0^3*r_1^3 + 2*r_0^2*r_1^4 + 8*r_0^4 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_1^4 + 2*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 16*r_0^-1*r_1^3 + 2*r_0^-2*r_1^4 + 8*r_0^3*r_1^-3 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-3*r_1^3 + 2*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 16*r_0^-3*r_1 + 2*r_0^-4*r_1^2 + 8*r_1^-4 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-4 + 2*r_0^-2*r_1^-4 + 8*r_0^-3*r_1^-3 + 2*r_0^-4*r_1^-2)*q^5*s^2 + (-8*r_0^4*r_1^2 - 8*r_0^2*r_1^4 - 8*r_0^4 - 8*r_0^2*r_1^2 - 8*r_1^4 - 8*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-2*r_1^4 - 8*r_0^2*r_1^-2 - 8*r_0^-2*r_1^2 - 8*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-4*r_1^2 - 8*r_1^-4 - 8*r_0^-2*r_1^-2 - 8*r_0^-4 - 8*r_0^-2*r_1^-4 - 8*r_0^-4*r_1^-2)*q^4*s^3 + (8*r_0^4*r_1^2 + 8*r_0^2*r_1^4 + 8*r_0^4 + 8*r_0^2*r_1^2 + 8*r_1^4 + 8*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-2*r_1^4 + 8*r_0^2*r_1^-2 + 8*r_0^-2*r_1^2 + 8*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-4*r_1^2 + 8*r_1^-4 + 8*r_0^-2*r_1^-2 + 8*r_0^-4 + 8*r_0^-2*r_1^-4 + 8*r_0^-4*r_1^-2)*q^3*s^4 + (-2*r_0^4*r_1^2 - 8*r_0^3*r_1^3 - 2*r_0^2*r_1^4 - 8*r_0^4 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_1^4 - 2*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 16*r_0^-1*r_1^3 - 2*r_0^-2*r_1^4 - 8*r_0^3*r_1^-3 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-3*r_1^3 - 2*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 16*r_0^-3*r_1 - 2*r_0^-4*r_1^2 - 8*r_1^-4 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-4 - 2*r_0^-2*r_1^-4 - 8*r_0^-3*r_1^-3 - 2*r_0^-4*r_1^-2)*q^2*s^5 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q*s^6 + (-16)*s^7 + 6*q^8 + (8*r_0^3*r_1^2 + 8*r_0^2*r_1^3 + 8*r_0^3*r_1 + 8*r_0*r_1^3 + 16*r_0^3 + 8*r_0^2*r_1 + 8*r_0*r_1^2 + 16*r_1^3 + 8*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^3*r_1^-2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0^-2*r_1^3 + 8*r_0^2*r_1^-3 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-3*r_1 + 16*r_1^-3 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1 + 16*r_0^-3 + 8*r_0^-1*r_1^-3 + 8*r_0^-3*r_1^-1 + 8*r_0^-2*r_1^-3 + 8*r_0^-3*r_1^-2)*q^7*s + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^6*s^2 + (8*r_0^5*r_1^2 + 16*r_0^4*r_1^3 + 16*r_0^3*r_1^4 + 8*r_0^2*r_1^5 + 8*r_0^5*r_1 + 16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 8*r_0*r_1^5 + 16*r_0^5 + 16*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_1^5 + 8*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_0^-1*r_1^5 + 8*r_0^5*r_1^-2 + 16*r_0^4*r_1^-1 + 24*r_0^2*r_1 + 24*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 8*r_0^-2*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^4*r_1^-3 + 16*r_0^3*r_1^-2 + 24*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 24*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^-3*r_1^4 + 16*r_0^3*r_1^-4 + 16*r_0^2*r_1^-3 + 24*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 24*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 16*r_0^-4*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 8*r_0^2*r_1^-5 + 16*r_0*r_1^-4 + 24*r_0^-1*r_1^-2 + 24*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 8*r_0^-5*r_1^2 + 8*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-5*r_1 + 16*r_1^-5 + 16*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1 + 16*r_0^-5 + 8*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + 8*r_0^-5*r_1^-1 + 8*r_0^-2*r_1^-5 + 16*r_0^-3*r_1^-4 + 16*r_0^-4*r_1^-3 + 8*r_0^-5*r_1^-2)*q^5*s^3 + (6*r_0^4*r_1^4 + 24*r_0^4 + 24*r_1^4 + 6*r_0^4*r_1^-4 + 24 + 6*r_0^-4*r_1^4 + 24*r_1^-4 + 24*r_0^-4 + 6*r_0^-4*r_1^-4)*q^4*s^4 + (8*r_0^5*r_1^2 + 16*r_0^4*r_1^3 + 16*r_0^3*r_1^4 + 8*r_0^2*r_1^5 + 8*r_0^5*r_1 + 16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 8*r_0*r_1^5 + 16*r_0^5 + 16*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_1^5 + 8*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_0^-1*r_1^5 + 8*r_0^5*r_1^-2 + 16*r_0^4*r_1^-1 + 24*r_0^2*r_1 + 24*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 8*r_0^-2*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^4*r_1^-3 + 16*r_0^3*r_1^-2 + 24*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 24*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^-3*r_1^4 + 16*r_0^3*r_1^-4 + 16*r_0^2*r_1^-3 + 24*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 24*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 16*r_0^-4*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 8*r_0^2*r_1^-5 + 16*r_0*r_1^-4 + 24*r_0^-1*r_1^-2 + 24*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 8*r_0^-5*r_1^2 + 8*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-5*r_1 + 16*r_1^-5 + 16*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1 + 16*r_0^-5 + 8*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + 8*r_0^-5*r_1^-1 + 8*r_0^-2*r_1^-5 + 16*r_0^-3*r_1^-4 + 16*r_0^-4*r_1^-3 + 8*r_0^-5*r_1^-2)*q^3*s^5 + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^2*s^6 + (8*r_0^3*r_1^2 + 8*r_0^2*r_1^3 + 8*r_0^3*r_1 + 8*r_0*r_1^3 + 16*r_0^3 + 8*r_0^2*r_1 + 8*r_0*r_1^2 + 16*r_1^3 + 8*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^3*r_1^-2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0^-2*r_1^3 + 8*r_0^2*r_1^-3 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-3*r_1 + 16*r_1^-3 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1 + 16*r_0^-3 + 8*r_0^-1*r_1^-3 + 8*r_0^-3*r_1^-1 + 8*r_0^-2*r_1^-3 + 8*r_0^-3*r_1^-2)*q*s^7 + 6*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
f_4
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 1/2, 0, 0, 1/2, 0)
Fourier series:
4*q + 4*s + 16*q^3 + (4*r_0^2 + 16*r_0*r_1 + 4*r_1^2 + 16*r_0*r_1^-1 + 16 + 16*r_0^-1*r_1 + 4*r_1^-2 + 16*r_0^-1*r_1^-1 + 4*r_0^-2)*q^2*s + (4*r_0^2 + 16*r_0*r_1 + 4*r_1^2 + 16*r_0*r_1^-1 + 16 + 16*r_0^-1*r_1 + 4*r_1^-2 + 16*r_0^-1*r_1^-1 + 4*r_0^-2)*q*s^2 + 16*s^3 + 24*q^5 + (4*r_0^2*r_1^2 + 16*r_0^2 + 16*r_1^2 + 4*r_0^2*r_1^-2 + 16 + 4*r_0^-2*r_1^2 + 16*r_1^-2 + 16*r_0^-2 + 4*r_0^-2*r_1^-2)*q^4*s + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^3*s^2 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^2*s^3 + (4*r_0^2*r_1^2 + 16*r_0^2 + 16*r_1^2 + 4*r_0^2*r_1^-2 + 16 + 4*r_0^-2*r_1^2 + 16*r_1^-2 + 16*r_0^-2 + 4*r_0^-2*r_1^-2)*q*s^4 + 24*s^5 + 32*q^7 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^6*s + (4*r_0^4*r_1^2 + 16*r_0^3*r_1^3 + 4*r_0^2*r_1^4 + 16*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_1^4 + 4*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 4*r_0^-2*r_1^4 + 16*r_0^3*r_1^-3 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-3*r_1^3 + 4*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 4*r_0^-4*r_1^2 + 16*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-4 + 4*r_0^-2*r_1^-4 + 16*r_0^-3*r_1^-3 + 4*r_0^-4*r_1^-2)*q^5*s^2 + (16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 16*r_0^4 + 16*r_0^2*r_1^2 + 16*r_1^4 + 16*r_0^4*r_1^-2 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-2*r_1^4 + 16*r_0^2*r_1^-2 + 16*r_0^-2*r_1^2 + 16*r_0^2*r_1^-4 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-4*r_1^2 + 16*r_1^-4 + 16*r_0^-2*r_1^-2 + 16*r_0^-4 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2)*q^4*s^3 + (16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 16*r_0^4 + 16*r_0^2*r_1^2 + 16*r_1^4 + 16*r_0^4*r_1^-2 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-2*r_1^4 + 16*r_0^2*r_1^-2 + 16*r_0^-2*r_1^2 + 16*r_0^2*r_1^-4 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-4*r_1^2 + 16*r_1^-4 + 16*r_0^-2*r_1^-2 + 16*r_0^-4 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2)*q^3*s^4 + (4*r_0^4*r_1^2 + 16*r_0^3*r_1^3 + 4*r_0^2*r_1^4 + 16*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_1^4 + 4*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 4*r_0^-2*r_1^4 + 16*r_0^3*r_1^-3 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-3*r_1^3 + 4*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 4*r_0^-4*r_1^2 + 16*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-4 + 4*r_0^-2*r_1^-4 + 16*r_0^-3*r_1^-3 + 4*r_0^-4*r_1^-2)*q^2*s^5 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q*s^6 + 32*s^7 + 52*q^9 + (4*r_0^4 + 16*r_0^2*r_1^2 + 4*r_1^4 + 16*r_0^2*r_1^-2 + 16 + 16*r_0^-2*r_1^2 + 4*r_1^-4 + 16*r_0^-2*r_1^-2 + 4*r_0^-4)*q^8*s + (16*r_0^5*r_1 + 16*r_0^4*r_1^2 + 32*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 32*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 32*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 32*r_0^-3*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 32*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 32*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^7*s^2 + (16*r_0^5*r_1^3 + 16*r_0^4*r_1^4 + 16*r_0^3*r_1^5 + 16*r_0^6 + 32*r_0^5*r_1 + 16*r_0^4*r_1^2 + 64*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 32*r_0*r_1^5 + 16*r_1^6 + 32*r_0^5*r_1^-1 + 32*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 32*r_1^4 + 32*r_0^-1*r_1^5 + 16*r_0^5*r_1^-3 + 16*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^-3*r_1^5 + 16*r_0^4*r_1^-4 + 64*r_0^3*r_1^-3 + 32*r_0*r_1^-1 + 64 + 32*r_0^-1*r_1 + 64*r_0^-3*r_1^3 + 16*r_0^-4*r_1^4 + 16*r_0^3*r_1^-5 + 16*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0^-5*r_1^3 + 32*r_0*r_1^-5 + 32*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 32*r_0^-4 + 32*r_0^-5*r_1 + 16*r_1^-6 + 32*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 64*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 32*r_0^-5*r_1^-1 + 16*r_0^-6 + 16*r_0^-3*r_1^-5 + 16*r_0^-4*r_1^-4 + 16*r_0^-5*r_1^-3)*q^6*s^3 + (4*r_0^6*r_1^2 + 16*r_0^4*r_1^4 + 4*r_0^2*r_1^6 + 16*r_0^6 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_1^6 + 4*r_0^6*r_1^-2 + 16*r_0^2*r_1^2 + 4*r_0^-2*r_1^6 + 32*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 32*r_0^-2*r_1^4 + 16*r_0^4*r_1^-4 + 16*r_0^2*r_1^-2 + 32 + 16*r_0^-2*r_1^2 + 16*r_0^-4*r_1^4 + 32*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 32*r_0^-4*r_1^2 + 4*r_0^2*r_1^-6 + 16*r_0^-2*r_1^-2 + 4*r_0^-6*r_1^2 + 16*r_1^-6 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-6 + 4*r_0^-2*r_1^-6 + 16*r_0^-4*r_1^-4 + 4*r_0^-6*r_1^-2)*q^5*s^4 + (4*r_0^6*r_1^2 + 16*r_0^4*r_1^4 + 4*r_0^2*r_1^6 + 16*r_0^6 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_1^6 + 4*r_0^6*r_1^-2 + 16*r_0^2*r_1^2 + 4*r_0^-2*r_1^6 + 32*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 32*r_0^-2*r_1^4 + 16*r_0^4*r_1^-4 + 16*r_0^2*r_1^-2 + 32 + 16*r_0^-2*r_1^2 + 16*r_0^-4*r_1^4 + 32*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 32*r_0^-4*r_1^2 + 4*r_0^2*r_1^-6 + 16*r_0^-2*r_1^-2 + 4*r_0^-6*r_1^2 + 16*r_1^-6 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-6 + 4*r_0^-2*r_1^-6 + 16*r_0^-4*r_1^-4 + 4*r_0^-6*r_1^-2)*q^4*s^5 + (16*r_0^5*r_1^3 + 16*r_0^4*r_1^4 + 16*r_0^3*r_1^5 + 16*r_0^6 + 32*r_0^5*r_1 + 16*r_0^4*r_1^2 + 64*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 32*r_0*r_1^5 + 16*r_1^6 + 32*r_0^5*r_1^-1 + 32*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 32*r_1^4 + 32*r_0^-1*r_1^5 + 16*r_0^5*r_1^-3 + 16*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^-3*r_1^5 + 16*r_0^4*r_1^-4 + 64*r_0^3*r_1^-3 + 32*r_0*r_1^-1 + 64 + 32*r_0^-1*r_1 + 64*r_0^-3*r_1^3 + 16*r_0^-4*r_1^4 + 16*r_0^3*r_1^-5 + 16*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0^-5*r_1^3 + 32*r_0*r_1^-5 + 32*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 32*r_0^-4 + 32*r_0^-5*r_1 + 16*r_1^-6 + 32*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 64*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 32*r_0^-5*r_1^-1 + 16*r_0^-6 + 16*r_0^-3*r_1^-5 + 16*r_0^-4*r_1^-4 + 16*r_0^-5*r_1^-3)*q^3*s^6 + (16*r_0^5*r_1 + 16*r_0^4*r_1^2 + 32*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 32*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 32*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 32*r_0^-3*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 32*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 32*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^2*s^7 + (4*r_0^4 + 16*r_0^2*r_1^2 + 4*r_1^4 + 16*r_0^2*r_1^-2 + 16 + 16*r_0^-2*r_1^2 + 4*r_1^-4 + 16*r_0^-2*r_1^-2 + 4*r_0^-4)*q*s^8 + 52*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_5
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(0, 0, 1/2, 1/2, 0, 1/2)
Fourier series:
1/4 + (-2)*q + (-2)*s + 6*q^2 + (-2*r_0*r_1 + 8*r_0 + 8*r_1 - 2*r_0*r_1^-1 - 8 - 2*r_0^-1*r_1 + 8*r_1^-1 + 8*r_0^-1 - 2*r_0^-1*r_1^-1)*q*s + 6*s^2 + (-8)*q^3 + (-2*r_0^2 - 8*r_0*r_1 - 2*r_1^2 - 8*r_0*r_1^-1 - 8 - 8*r_0^-1*r_1 - 2*r_1^-2 - 8*r_0^-1*r_1^-1 - 2*r_0^-2)*q^2*s + (-2*r_0^2 - 8*r_0*r_1 - 2*r_1^2 - 8*r_0*r_1^-1 - 8 - 8*r_0^-1*r_1 - 2*r_1^-2 - 8*r_0^-1*r_1^-1 - 2*r_0^-2)*q*s^2 + (-8)*s^3 + 6*q^4 + (8*r_0^2*r_1 + 8*r_0*r_1^2 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 - 8*r_0*r_1^-1 - 8*r_0^-1*r_1 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1)*q^3*s + (6*r_0^2*r_1^2 + 24*r_0^2 + 24*r_1^2 + 6*r_0^2*r_1^-2 + 24 + 6*r_0^-2*r_1^2 + 24*r_1^-2 + 24*r_0^-2 + 6*r_0^-2*r_1^-2)*q^2*s^2 + (8*r_0^2*r_1 + 8*r_0*r_1^2 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 - 8*r_0*r_1^-1 - 8*r_0^-1*r_1 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1)*q*s^3 + 6*s^4 + (-12)*q^5 + (-2*r_0^2*r_1^2 - 8*r_0^2 - 8*r_1^2 - 2*r_0^2*r_1^-2 - 8 - 2*r_0^-2*r_1^2 - 8*r_1^-2 - 8*r_0^-2 - 2*r_0^-2*r_1^-2)*q^4*s + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^3*s^2 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^2*s^3 + (-2*r_0^2*r_1^2 - 8*r_0^2 - 8*r_1^2 - 2*r_0^2*r_1^-2 - 8 - 2*r_0^-2*r_1^2 - 8*r_1^-2 - 8*r_0^-2 - 2*r_0^-2*r_1^-2)*q*s^4 + (-12)*s^5 + 24*q^6 + (-2*r_0^3*r_1 - 8*r_0^2*r_1^2 - 2*r_0*r_1^3 + 8*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 8*r_1^3 - 2*r_0^3*r_1^-1 - 8*r_0*r_1 - 2*r_0^-1*r_1^3 + 16*r_0^2*r_1^-1 + 8*r_0 + 8*r_1 + 16*r_0^-1*r_1^2 - 8*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-2*r_1^2 + 16*r_0*r_1^-2 + 8*r_1^-1 + 8*r_0^-1 + 16*r_0^-2*r_1 - 2*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 2*r_0^-3*r_1 + 8*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 8*r_0^-3 - 2*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 2*r_0^-3*r_1^-1)*q^5*s + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^4*s^2 + (-8*r_0^3*r_1^3 + 8*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 8*r_0*r_1^4 - 8*r_0^4 - 8*r_0^3*r_1 - 16*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_1^4 + 8*r_0^4*r_1^-1 + 32*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 32*r_1^3 + 8*r_0^-1*r_1^4 - 8*r_0^3*r_1^-1 - 8*r_0*r_1 - 8*r_0^-1*r_1^3 + 16*r_0^3*r_1^-2 + 16*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 16*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 - 8*r_0^3*r_1^-3 - 16*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 32 - 8*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 8*r_0^-3*r_1^3 + 16*r_0^2*r_1^-3 + 16*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 16*r_0^-2*r_1 + 16*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 8*r_0^-3*r_1 + 8*r_0*r_1^-4 + 32*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 32*r_0^-3 + 8*r_0^-4*r_1 - 8*r_1^-4 - 8*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1 - 8*r_0^-4 + 8*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 8*r_0^-4*r_1^-1 - 8*r_0^-3*r_1^-3)*q^3*s^3 + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^2*s^4 + (-2*r_0^3*r_1 - 8*r_0^2*r_1^2 - 2*r_0*r_1^3 + 8*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 8*r_1^3 - 2*r_0^3*r_1^-1 - 8*r_0*r_1 - 2*r_0^-1*r_1^3 + 16*r_0^2*r_1^-1 + 8*r_0 + 8*r_1 + 16*r_0^-1*r_1^2 - 8*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-2*r_1^2 + 16*r_0*r_1^-2 + 8*r_1^-1 + 8*r_0^-1 + 16*r_0^-2*r_1 - 2*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 2*r_0^-3*r_1 + 8*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 8*r_0^-3 - 2*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 2*r_0^-3*r_1^-1)*q*s^5 + 24*s^6 + (-16)*q^7 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^6*s + (-2*r_0^4*r_1^2 - 8*r_0^3*r_1^3 - 2*r_0^2*r_1^4 - 8*r_0^4 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_1^4 - 2*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 16*r_0^-1*r_1^3 - 2*r_0^-2*r_1^4 - 8*r_0^3*r_1^-3 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-3*r_1^3 - 2*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 16*r_0^-3*r_1 - 2*r_0^-4*r_1^2 - 8*r_1^-4 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-4 - 2*r_0^-2*r_1^-4 - 8*r_0^-3*r_1^-3 - 2*r_0^-4*r_1^-2)*q^5*s^2 + (-8*r_0^4*r_1^2 - 8*r_0^2*r_1^4 - 8*r_0^4 - 8*r_0^2*r_1^2 - 8*r_1^4 - 8*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-2*r_1^4 - 8*r_0^2*r_1^-2 - 8*r_0^-2*r_1^2 - 8*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-4*r_1^2 - 8*r_1^-4 - 8*r_0^-2*r_1^-2 - 8*r_0^-4 - 8*r_0^-2*r_1^-4 - 8*r_0^-4*r_1^-2)*q^4*s^3 + (-8*r_0^4*r_1^2 - 8*r_0^2*r_1^4 - 8*r_0^4 - 8*r_0^2*r_1^2 - 8*r_1^4 - 8*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-2*r_1^4 - 8*r_0^2*r_1^-2 - 8*r_0^-2*r_1^2 - 8*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-4*r_1^2 - 8*r_1^-4 - 8*r_0^-2*r_1^-2 - 8*r_0^-4 - 8*r_0^-2*r_1^-4 - 8*r_0^-4*r_1^-2)*q^3*s^4 + (-2*r_0^4*r_1^2 - 8*r_0^3*r_1^3 - 2*r_0^2*r_1^4 - 8*r_0^4 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_1^4 - 2*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 16*r_0^-1*r_1^3 - 2*r_0^-2*r_1^4 - 8*r_0^3*r_1^-3 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-3*r_1^3 - 2*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 16*r_0^-3*r_1 - 2*r_0^-4*r_1^2 - 8*r_1^-4 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-4 - 2*r_0^-2*r_1^-4 - 8*r_0^-3*r_1^-3 - 2*r_0^-4*r_1^-2)*q^2*s^5 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q*s^6 + (-16)*s^7 + 6*q^8 + (8*r_0^3*r_1^2 + 8*r_0^2*r_1^3 - 8*r_0^3*r_1 - 8*r_0*r_1^3 + 16*r_0^3 + 8*r_0^2*r_1 + 8*r_0*r_1^2 + 16*r_1^3 - 8*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-1*r_1^3 + 8*r_0^3*r_1^-2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0^-2*r_1^3 + 8*r_0^2*r_1^-3 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-3*r_1 + 16*r_1^-3 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1 + 16*r_0^-3 - 8*r_0^-1*r_1^-3 - 8*r_0^-3*r_1^-1 + 8*r_0^-2*r_1^-3 + 8*r_0^-3*r_1^-2)*q^7*s + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^6*s^2 + (8*r_0^5*r_1^2 + 16*r_0^4*r_1^3 + 16*r_0^3*r_1^4 + 8*r_0^2*r_1^5 - 8*r_0^5*r_1 - 16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 8*r_0*r_1^5 + 16*r_0^5 + 16*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_1^5 - 8*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_0^-1*r_1^5 + 8*r_0^5*r_1^-2 + 16*r_0^4*r_1^-1 + 24*r_0^2*r_1 + 24*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 8*r_0^-2*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 + 16*r_0^4*r_1^-3 + 16*r_0^3*r_1^-2 + 24*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 24*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^-3*r_1^4 + 16*r_0^3*r_1^-4 + 16*r_0^2*r_1^-3 + 24*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 24*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 16*r_0^-4*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 + 8*r_0^2*r_1^-5 + 16*r_0*r_1^-4 + 24*r_0^-1*r_1^-2 + 24*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 8*r_0^-5*r_1^2 - 8*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-5*r_1 + 16*r_1^-5 + 16*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1 + 16*r_0^-5 - 8*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2 - 8*r_0^-5*r_1^-1 + 8*r_0^-2*r_1^-5 + 16*r_0^-3*r_1^-4 + 16*r_0^-4*r_1^-3 + 8*r_0^-5*r_1^-2)*q^5*s^3 + (6*r_0^4*r_1^4 + 24*r_0^4 + 24*r_1^4 + 6*r_0^4*r_1^-4 + 24 + 6*r_0^-4*r_1^4 + 24*r_1^-4 + 24*r_0^-4 + 6*r_0^-4*r_1^-4)*q^4*s^4 + (8*r_0^5*r_1^2 + 16*r_0^4*r_1^3 + 16*r_0^3*r_1^4 + 8*r_0^2*r_1^5 - 8*r_0^5*r_1 - 16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 8*r_0*r_1^5 + 16*r_0^5 + 16*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_1^5 - 8*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_0^-1*r_1^5 + 8*r_0^5*r_1^-2 + 16*r_0^4*r_1^-1 + 24*r_0^2*r_1 + 24*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 8*r_0^-2*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 + 16*r_0^4*r_1^-3 + 16*r_0^3*r_1^-2 + 24*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 24*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^-3*r_1^4 + 16*r_0^3*r_1^-4 + 16*r_0^2*r_1^-3 + 24*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 24*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 16*r_0^-4*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 + 8*r_0^2*r_1^-5 + 16*r_0*r_1^-4 + 24*r_0^-1*r_1^-2 + 24*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 8*r_0^-5*r_1^2 - 8*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-5*r_1 + 16*r_1^-5 + 16*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1 + 16*r_0^-5 - 8*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2 - 8*r_0^-5*r_1^-1 + 8*r_0^-2*r_1^-5 + 16*r_0^-3*r_1^-4 + 16*r_0^-4*r_1^-3 + 8*r_0^-5*r_1^-2)*q^3*s^5 + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^2*s^6 + (8*r_0^3*r_1^2 + 8*r_0^2*r_1^3 - 8*r_0^3*r_1 - 8*r_0*r_1^3 + 16*r_0^3 + 8*r_0^2*r_1 + 8*r_0*r_1^2 + 16*r_1^3 - 8*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-1*r_1^3 + 8*r_0^3*r_1^-2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0^-2*r_1^3 + 8*r_0^2*r_1^-3 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-3*r_1 + 16*r_1^-3 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1 + 16*r_0^-3 - 8*r_0^-1*r_1^-3 - 8*r_0^-3*r_1^-1 + 8*r_0^-2*r_1^-3 + 8*r_0^-3*r_1^-2)*q*s^7 + 6*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
f_6
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(0, 0, 1/2, 1/2, 1/2, 0)
Fourier series:
4*s + (-4*r_0*r_1 - 4*r_0*r_1^-1 - 16 - 4*r_0^-1*r_1 - 4*r_0^-1*r_1^-1)*q*s + (4*r_0^2 + 16*r_0*r_1 + 4*r_1^2 + 16*r_0*r_1^-1 + 16 + 16*r_0^-1*r_1 + 4*r_1^-2 + 16*r_0^-1*r_1^-1 + 4*r_0^-2)*q^2*s + 16*s^3 + (-16*r_0^2 - 16*r_0*r_1 - 16*r_1^2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 16*r_1^-2 - 16*r_0^-1*r_1^-1 - 16*r_0^-2)*q^3*s + (-16*r_0^2 - 16*r_0*r_1 - 16*r_1^2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 16*r_1^-2 - 16*r_0^-1*r_1^-1 - 16*r_0^-2)*q*s^3 + (4*r_0^2*r_1^2 + 16*r_0^2 + 16*r_1^2 + 4*r_0^2*r_1^-2 + 16 + 4*r_0^-2*r_1^2 + 16*r_1^-2 + 16*r_0^-2 + 4*r_0^-2*r_1^-2)*q^4*s + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^2*s^3 + 24*s^5 + (-4*r_0^3*r_1 - 16*r_0^2*r_1^2 - 4*r_0*r_1^3 - 4*r_0^3*r_1^-1 - 16*r_0*r_1 - 4*r_0^-1*r_1^3 - 16*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 32 - 16*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 4*r_0*r_1^-3 - 16*r_0^-1*r_1^-1 - 4*r_0^-3*r_1 - 4*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 4*r_0^-3*r_1^-1)*q^5*s + (-16*r_0^3*r_1^3 - 16*r_0^4 - 16*r_0^3*r_1 - 32*r_0^2*r_1^2 - 16*r_0*r_1^3 - 16*r_1^4 - 16*r_0^3*r_1^-1 - 16*r_0*r_1 - 16*r_0^-1*r_1^3 - 16*r_0^3*r_1^-3 - 32*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 64 - 16*r_0^-1*r_1 - 32*r_0^-2*r_1^2 - 16*r_0^-3*r_1^3 - 16*r_0*r_1^-3 - 16*r_0^-1*r_1^-1 - 16*r_0^-3*r_1 - 16*r_1^-4 - 16*r_0^-1*r_1^-3 - 32*r_0^-2*r_1^-2 - 16*r_0^-3*r_1^-1 - 16*r_0^-4 - 16*r_0^-3*r_1^-3)*q^3*s^3 + (-4*r_0^3*r_1 - 16*r_0^2*r_1^2 - 4*r_0*r_1^3 - 4*r_0^3*r_1^-1 - 16*r_0*r_1 - 4*r_0^-1*r_1^3 - 16*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 32 - 16*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 4*r_0*r_1^-3 - 16*r_0^-1*r_1^-1 - 4*r_0^-3*r_1 - 4*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 4*r_0^-3*r_1^-1)*q*s^5 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^6*s + (16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 16*r_0^4 + 16*r_0^2*r_1^2 + 16*r_1^4 + 16*r_0^4*r_1^-2 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-2*r_1^4 + 16*r_0^2*r_1^-2 + 16*r_0^-2*r_1^2 + 16*r_0^2*r_1^-4 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-4*r_1^2 + 16*r_1^-4 + 16*r_0^-2*r_1^-2 + 16*r_0^-4 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2)*q^4*s^3 + (4*r_0^4*r_1^2 + 16*r_0^3*r_1^3 + 4*r_0^2*r_1^4 + 16*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_1^4 + 4*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 4*r_0^-2*r_1^4 + 16*r_0^3*r_1^-3 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-3*r_1^3 + 4*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 4*r_0^-4*r_1^2 + 16*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-4 + 4*r_0^-2*r_1^-4 + 16*r_0^-3*r_1^-3 + 4*r_0^-4*r_1^-2)*q^2*s^5 + 32*s^7 + (-16*r_0^3*r_1 - 16*r_0*r_1^3 - 16*r_0^3*r_1^-1 - 32*r_0^2 - 32*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0*r_1^-3 - 32*r_1^-2 - 32*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1)*q^7*s + (-16*r_0^5*r_1 - 32*r_0^4*r_1^2 - 32*r_0^2*r_1^4 - 16*r_0*r_1^5 - 16*r_0^5*r_1^-1 - 32*r_0^3*r_1 - 32*r_0*r_1^3 - 16*r_0^-1*r_1^5 - 32*r_0^4*r_1^-2 - 32*r_0^3*r_1^-1 - 32*r_0^2 - 32*r_1^2 - 32*r_0^-1*r_1^3 - 32*r_0^-2*r_1^4 - 32*r_0^2*r_1^-4 - 32*r_0*r_1^-3 - 32*r_1^-2 - 32*r_0^-2 - 32*r_0^-3*r_1 - 32*r_0^-4*r_1^2 - 16*r_0*r_1^-5 - 32*r_0^-1*r_1^-3 - 32*r_0^-3*r_1^-1 - 16*r_0^-5*r_1 - 16*r_0^-1*r_1^-5 - 32*r_0^-2*r_1^-4 - 32*r_0^-4*r_1^-2 - 16*r_0^-5*r_1^-1)*q^5*s^3 + (-16*r_0^5*r_1 - 32*r_0^4*r_1^2 - 32*r_0^2*r_1^4 - 16*r_0*r_1^5 - 16*r_0^5*r_1^-1 - 32*r_0^3*r_1 - 32*r_0*r_1^3 - 16*r_0^-1*r_1^5 - 32*r_0^4*r_1^-2 - 32*r_0^3*r_1^-1 - 32*r_0^2 - 32*r_1^2 - 32*r_0^-1*r_1^3 - 32*r_0^-2*r_1^4 - 32*r_0^2*r_1^-4 - 32*r_0*r_1^-3 - 32*r_1^-2 - 32*r_0^-2 - 32*r_0^-3*r_1 - 32*r_0^-4*r_1^2 - 16*r_0*r_1^-5 - 32*r_0^-1*r_1^-3 - 32*r_0^-3*r_1^-1 - 16*r_0^-5*r_1 - 16*r_0^-1*r_1^-5 - 32*r_0^-2*r_1^-4 - 32*r_0^-4*r_1^-2 - 16*r_0^-5*r_1^-1)*q^3*s^5 + (-16*r_0^3*r_1 - 16*r_0*r_1^3 - 16*r_0^3*r_1^-1 - 32*r_0^2 - 32*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0*r_1^-3 - 32*r_1^-2 - 32*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1)*q*s^7 + (4*r_0^4 + 16*r_0^2*r_1^2 + 4*r_1^4 + 16*r_0^2*r_1^-2 + 16 + 16*r_0^-2*r_1^2 + 4*r_1^-4 + 16*r_0^-2*r_1^-2 + 4*r_0^-4)*q^8*s + (16*r_0^5*r_1^3 + 16*r_0^4*r_1^4 + 16*r_0^3*r_1^5 + 16*r_0^6 + 32*r_0^5*r_1 + 16*r_0^4*r_1^2 + 64*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 32*r_0*r_1^5 + 16*r_1^6 + 32*r_0^5*r_1^-1 + 32*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 32*r_1^4 + 32*r_0^-1*r_1^5 + 16*r_0^5*r_1^-3 + 16*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^-3*r_1^5 + 16*r_0^4*r_1^-4 + 64*r_0^3*r_1^-3 + 32*r_0*r_1^-1 + 64 + 32*r_0^-1*r_1 + 64*r_0^-3*r_1^3 + 16*r_0^-4*r_1^4 + 16*r_0^3*r_1^-5 + 16*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0^-5*r_1^3 + 32*r_0*r_1^-5 + 32*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 32*r_0^-4 + 32*r_0^-5*r_1 + 16*r_1^-6 + 32*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 64*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 32*r_0^-5*r_1^-1 + 16*r_0^-6 + 16*r_0^-3*r_1^-5 + 16*r_0^-4*r_1^-4 + 16*r_0^-5*r_1^-3)*q^6*s^3 + (4*r_0^6*r_1^2 + 16*r_0^4*r_1^4 + 4*r_0^2*r_1^6 + 16*r_0^6 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_1^6 + 4*r_0^6*r_1^-2 + 16*r_0^2*r_1^2 + 4*r_0^-2*r_1^6 + 32*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 32*r_0^-2*r_1^4 + 16*r_0^4*r_1^-4 + 16*r_0^2*r_1^-2 + 32 + 16*r_0^-2*r_1^2 + 16*r_0^-4*r_1^4 + 32*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 32*r_0^-4*r_1^2 + 4*r_0^2*r_1^-6 + 16*r_0^-2*r_1^-2 + 4*r_0^-6*r_1^2 + 16*r_1^-6 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-6 + 4*r_0^-2*r_1^-6 + 16*r_0^-4*r_1^-4 + 4*r_0^-6*r_1^-2)*q^4*s^5 + (16*r_0^5*r_1 + 16*r_0^4*r_1^2 + 32*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 32*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 32*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 32*r_0^-3*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 32*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 32*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^2*s^7 + 52*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_7
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(0, 0, 1/2, 1/2, 1/2, 1/2)
Fourier series:
1/4 + (-2)*q + 2*s + 6*q^2 + (2*r_0*r_1 - 8*r_0 - 8*r_1 + 2*r_0*r_1^-1 + 8 + 2*r_0^-1*r_1 - 8*r_1^-1 - 8*r_0^-1 + 2*r_0^-1*r_1^-1)*q*s + 6*s^2 + (-8)*q^3 + (2*r_0^2 + 8*r_0*r_1 + 2*r_1^2 + 8*r_0*r_1^-1 + 8 + 8*r_0^-1*r_1 + 2*r_1^-2 + 8*r_0^-1*r_1^-1 + 2*r_0^-2)*q^2*s + (-2*r_0^2 - 8*r_0*r_1 - 2*r_1^2 - 8*r_0*r_1^-1 - 8 - 8*r_0^-1*r_1 - 2*r_1^-2 - 8*r_0^-1*r_1^-1 - 2*r_0^-2)*q*s^2 + 8*s^3 + 6*q^4 + (-8*r_0^2*r_1 - 8*r_0*r_1^2 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 + 8*r_0*r_1^-1 + 8*r_0^-1*r_1 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1)*q^3*s + (6*r_0^2*r_1^2 + 24*r_0^2 + 24*r_1^2 + 6*r_0^2*r_1^-2 + 24 + 6*r_0^-2*r_1^2 + 24*r_1^-2 + 24*r_0^-2 + 6*r_0^-2*r_1^-2)*q^2*s^2 + (-8*r_0^2*r_1 - 8*r_0*r_1^2 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 + 8*r_0*r_1^-1 + 8*r_0^-1*r_1 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1)*q*s^3 + 6*s^4 + (-12)*q^5 + (2*r_0^2*r_1^2 + 8*r_0^2 + 8*r_1^2 + 2*r_0^2*r_1^-2 + 8 + 2*r_0^-2*r_1^2 + 8*r_1^-2 + 8*r_0^-2 + 2*r_0^-2*r_1^-2)*q^4*s + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^3*s^2 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^2*s^3 + (-2*r_0^2*r_1^2 - 8*r_0^2 - 8*r_1^2 - 2*r_0^2*r_1^-2 - 8 - 2*r_0^-2*r_1^2 - 8*r_1^-2 - 8*r_0^-2 - 2*r_0^-2*r_1^-2)*q*s^4 + 12*s^5 + 24*q^6 + (2*r_0^3*r_1 + 8*r_0^2*r_1^2 + 2*r_0*r_1^3 - 8*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 8*r_1^3 + 2*r_0^3*r_1^-1 + 8*r_0*r_1 + 2*r_0^-1*r_1^3 - 16*r_0^2*r_1^-1 - 8*r_0 - 8*r_1 - 16*r_0^-1*r_1^2 + 8*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-2*r_1^2 - 16*r_0*r_1^-2 - 8*r_1^-1 - 8*r_0^-1 - 16*r_0^-2*r_1 + 2*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 2*r_0^-3*r_1 - 8*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 8*r_0^-3 + 2*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 2*r_0^-3*r_1^-1)*q^5*s + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^4*s^2 + (8*r_0^3*r_1^3 - 8*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 8*r_0*r_1^4 + 8*r_0^4 + 8*r_0^3*r_1 + 16*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_1^4 - 8*r_0^4*r_1^-1 - 32*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 32*r_1^3 - 8*r_0^-1*r_1^4 + 8*r_0^3*r_1^-1 + 8*r_0*r_1 + 8*r_0^-1*r_1^3 - 16*r_0^3*r_1^-2 - 16*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 16*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 + 8*r_0^3*r_1^-3 + 16*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 32 + 8*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 8*r_0^-3*r_1^3 - 16*r_0^2*r_1^-3 - 16*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 16*r_0^-2*r_1 - 16*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 8*r_0^-3*r_1 - 8*r_0*r_1^-4 - 32*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 32*r_0^-3 - 8*r_0^-4*r_1 + 8*r_1^-4 + 8*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1 + 8*r_0^-4 - 8*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 8*r_0^-4*r_1^-1 + 8*r_0^-3*r_1^-3)*q^3*s^3 + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^2*s^4 + (2*r_0^3*r_1 + 8*r_0^2*r_1^2 + 2*r_0*r_1^3 - 8*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 8*r_1^3 + 2*r_0^3*r_1^-1 + 8*r_0*r_1 + 2*r_0^-1*r_1^3 - 16*r_0^2*r_1^-1 - 8*r_0 - 8*r_1 - 16*r_0^-1*r_1^2 + 8*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-2*r_1^2 - 16*r_0*r_1^-2 - 8*r_1^-1 - 8*r_0^-1 - 16*r_0^-2*r_1 + 2*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 2*r_0^-3*r_1 - 8*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 8*r_0^-3 + 2*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 2*r_0^-3*r_1^-1)*q*s^5 + 24*s^6 + (-16)*q^7 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^6*s + (-2*r_0^4*r_1^2 - 8*r_0^3*r_1^3 - 2*r_0^2*r_1^4 - 8*r_0^4 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_1^4 - 2*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 16*r_0^-1*r_1^3 - 2*r_0^-2*r_1^4 - 8*r_0^3*r_1^-3 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-3*r_1^3 - 2*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 16*r_0^-3*r_1 - 2*r_0^-4*r_1^2 - 8*r_1^-4 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-4 - 2*r_0^-2*r_1^-4 - 8*r_0^-3*r_1^-3 - 2*r_0^-4*r_1^-2)*q^5*s^2 + (8*r_0^4*r_1^2 + 8*r_0^2*r_1^4 + 8*r_0^4 + 8*r_0^2*r_1^2 + 8*r_1^4 + 8*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-2*r_1^4 + 8*r_0^2*r_1^-2 + 8*r_0^-2*r_1^2 + 8*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-4*r_1^2 + 8*r_1^-4 + 8*r_0^-2*r_1^-2 + 8*r_0^-4 + 8*r_0^-2*r_1^-4 + 8*r_0^-4*r_1^-2)*q^4*s^3 + (-8*r_0^4*r_1^2 - 8*r_0^2*r_1^4 - 8*r_0^4 - 8*r_0^2*r_1^2 - 8*r_1^4 - 8*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-2*r_1^4 - 8*r_0^2*r_1^-2 - 8*r_0^-2*r_1^2 - 8*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-4*r_1^2 - 8*r_1^-4 - 8*r_0^-2*r_1^-2 - 8*r_0^-4 - 8*r_0^-2*r_1^-4 - 8*r_0^-4*r_1^-2)*q^3*s^4 + (2*r_0^4*r_1^2 + 8*r_0^3*r_1^3 + 2*r_0^2*r_1^4 + 8*r_0^4 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_1^4 + 2*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 16*r_0^-1*r_1^3 + 2*r_0^-2*r_1^4 + 8*r_0^3*r_1^-3 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-3*r_1^3 + 2*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 16*r_0^-3*r_1 + 2*r_0^-4*r_1^2 + 8*r_1^-4 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-4 + 2*r_0^-2*r_1^-4 + 8*r_0^-3*r_1^-3 + 2*r_0^-4*r_1^-2)*q^2*s^5 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q*s^6 + 16*s^7 + 6*q^8 + (-8*r_0^3*r_1^2 - 8*r_0^2*r_1^3 + 8*r_0^3*r_1 + 8*r_0*r_1^3 - 16*r_0^3 - 8*r_0^2*r_1 - 8*r_0*r_1^2 - 16*r_1^3 + 8*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-1*r_1^3 - 8*r_0^3*r_1^-2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0^-2*r_1^3 - 8*r_0^2*r_1^-3 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-3*r_1 - 16*r_1^-3 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1 - 16*r_0^-3 + 8*r_0^-1*r_1^-3 + 8*r_0^-3*r_1^-1 - 8*r_0^-2*r_1^-3 - 8*r_0^-3*r_1^-2)*q^7*s + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^6*s^2 + (-8*r_0^5*r_1^2 - 16*r_0^4*r_1^3 - 16*r_0^3*r_1^4 - 8*r_0^2*r_1^5 + 8*r_0^5*r_1 + 16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 8*r_0*r_1^5 - 16*r_0^5 - 16*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 16*r_0*r_1^4 - 16*r_1^5 + 8*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_0^-1*r_1^5 - 8*r_0^5*r_1^-2 - 16*r_0^4*r_1^-1 - 24*r_0^2*r_1 - 24*r_0*r_1^2 - 16*r_0^-1*r_1^4 - 8*r_0^-2*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 - 16*r_0^4*r_1^-3 - 16*r_0^3*r_1^-2 - 24*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 24*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 16*r_0^-3*r_1^4 - 16*r_0^3*r_1^-4 - 16*r_0^2*r_1^-3 - 24*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 24*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 16*r_0^-4*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 - 8*r_0^2*r_1^-5 - 16*r_0*r_1^-4 - 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 16*r_0^-4*r_1 - 8*r_0^-5*r_1^2 + 8*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-5*r_1 - 16*r_1^-5 - 16*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 16*r_0^-4*r_1^-1 - 16*r_0^-5 + 8*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + 8*r_0^-5*r_1^-1 - 8*r_0^-2*r_1^-5 - 16*r_0^-3*r_1^-4 - 16*r_0^-4*r_1^-3 - 8*r_0^-5*r_1^-2)*q^5*s^3 + (6*r_0^4*r_1^4 + 24*r_0^4 + 24*r_1^4 + 6*r_0^4*r_1^-4 + 24 + 6*r_0^-4*r_1^4 + 24*r_1^-4 + 24*r_0^-4 + 6*r_0^-4*r_1^-4)*q^4*s^4 + (-8*r_0^5*r_1^2 - 16*r_0^4*r_1^3 - 16*r_0^3*r_1^4 - 8*r_0^2*r_1^5 + 8*r_0^5*r_1 + 16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 8*r_0*r_1^5 - 16*r_0^5 - 16*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 16*r_0*r_1^4 - 16*r_1^5 + 8*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_0^-1*r_1^5 - 8*r_0^5*r_1^-2 - 16*r_0^4*r_1^-1 - 24*r_0^2*r_1 - 24*r_0*r_1^2 - 16*r_0^-1*r_1^4 - 8*r_0^-2*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 - 16*r_0^4*r_1^-3 - 16*r_0^3*r_1^-2 - 24*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 24*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 16*r_0^-3*r_1^4 - 16*r_0^3*r_1^-4 - 16*r_0^2*r_1^-3 - 24*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 24*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 16*r_0^-4*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 - 8*r_0^2*r_1^-5 - 16*r_0*r_1^-4 - 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 16*r_0^-4*r_1 - 8*r_0^-5*r_1^2 + 8*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-5*r_1 - 16*r_1^-5 - 16*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 16*r_0^-4*r_1^-1 - 16*r_0^-5 + 8*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + 8*r_0^-5*r_1^-1 - 8*r_0^-2*r_1^-5 - 16*r_0^-3*r_1^-4 - 16*r_0^-4*r_1^-3 - 8*r_0^-5*r_1^-2)*q^3*s^5 + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^2*s^6 + (-8*r_0^3*r_1^2 - 8*r_0^2*r_1^3 + 8*r_0^3*r_1 + 8*r_0*r_1^3 - 16*r_0^3 - 8*r_0^2*r_1 - 8*r_0*r_1^2 - 16*r_1^3 + 8*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-1*r_1^3 - 8*r_0^3*r_1^-2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0^-2*r_1^3 - 8*r_0^2*r_1^-3 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-3*r_1 - 16*r_1^-3 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1 - 16*r_0^-3 + 8*r_0^-1*r_1^-3 + 8*r_0^-3*r_1^-1 - 8*r_0^-2*r_1^-3 - 8*r_0^-3*r_1^-2)*q*s^7 + 6*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
f_8
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(0, 1/2, 0, 0, 1/2, 0)
Fourier series:
(-4)*q + 4*s + (-16)*q^3 + (4*r_0^2 + 16*r_0*r_1 + 4*r_1^2 + 16*r_0*r_1^-1 + 16 + 16*r_0^-1*r_1 + 4*r_1^-2 + 16*r_0^-1*r_1^-1 + 4*r_0^-2)*q^2*s + (-4*r_0^2 - 16*r_0*r_1 - 4*r_1^2 - 16*r_0*r_1^-1 - 16 - 16*r_0^-1*r_1 - 4*r_1^-2 - 16*r_0^-1*r_1^-1 - 4*r_0^-2)*q*s^2 + 16*s^3 + (-24)*q^5 + (4*r_0^2*r_1^2 + 16*r_0^2 + 16*r_1^2 + 4*r_0^2*r_1^-2 + 16 + 4*r_0^-2*r_1^2 + 16*r_1^-2 + 16*r_0^-2 + 4*r_0^-2*r_1^-2)*q^4*s + (-16*r_0^3*r_1 - 16*r_0^2*r_1^2 - 16*r_0*r_1^3 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 32*r_0*r_1 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^2*r_1^-2 - 32*r_0*r_1^-1 - 32*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 16*r_0*r_1^-3 - 16*r_1^-2 - 32*r_0^-1*r_1^-1 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 16*r_0^-3*r_1^-1)*q^3*s^2 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^2*s^3 + (-4*r_0^2*r_1^2 - 16*r_0^2 - 16*r_1^2 - 4*r_0^2*r_1^-2 - 16 - 4*r_0^-2*r_1^2 - 16*r_1^-2 - 16*r_0^-2 - 4*r_0^-2*r_1^-2)*q*s^4 + 24*s^5 + (-32)*q^7 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^6*s + (-4*r_0^4*r_1^2 - 16*r_0^3*r_1^3 - 4*r_0^2*r_1^4 - 16*r_0^4 - 32*r_0^3*r_1 - 32*r_0*r_1^3 - 16*r_1^4 - 4*r_0^4*r_1^-2 - 32*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_0*r_1 - 16*r_1^2 - 32*r_0^-1*r_1^3 - 4*r_0^-2*r_1^4 - 16*r_0^3*r_1^-3 - 16*r_0*r_1^-1 - 32 - 16*r_0^-1*r_1 - 16*r_0^-3*r_1^3 - 4*r_0^2*r_1^-4 - 32*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-1*r_1^-1 - 16*r_0^-2 - 32*r_0^-3*r_1 - 4*r_0^-4*r_1^2 - 16*r_1^-4 - 32*r_0^-1*r_1^-3 - 32*r_0^-3*r_1^-1 - 16*r_0^-4 - 4*r_0^-2*r_1^-4 - 16*r_0^-3*r_1^-3 - 4*r_0^-4*r_1^-2)*q^5*s^2 + (16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 16*r_0^4 + 16*r_0^2*r_1^2 + 16*r_1^4 + 16*r_0^4*r_1^-2 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-2*r_1^4 + 16*r_0^2*r_1^-2 + 16*r_0^-2*r_1^2 + 16*r_0^2*r_1^-4 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-4*r_1^2 + 16*r_1^-4 + 16*r_0^-2*r_1^-2 + 16*r_0^-4 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2)*q^4*s^3 + (-16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 16*r_0^4 - 16*r_0^2*r_1^2 - 16*r_1^4 - 16*r_0^4*r_1^-2 - 32*r_0^2 - 32*r_1^2 - 16*r_0^-2*r_1^4 - 16*r_0^2*r_1^-2 - 16*r_0^-2*r_1^2 - 16*r_0^2*r_1^-4 - 32*r_1^-2 - 32*r_0^-2 - 16*r_0^-4*r_1^2 - 16*r_1^-4 - 16*r_0^-2*r_1^-2 - 16*r_0^-4 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2)*q^3*s^4 + (4*r_0^4*r_1^2 + 16*r_0^3*r_1^3 + 4*r_0^2*r_1^4 + 16*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_1^4 + 4*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 4*r_0^-2*r_1^4 + 16*r_0^3*r_1^-3 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-3*r_1^3 + 4*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 4*r_0^-4*r_1^2 + 16*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-4 + 4*r_0^-2*r_1^-4 + 16*r_0^-3*r_1^-3 + 4*r_0^-4*r_1^-2)*q^2*s^5 + (-16*r_0^3*r_1 - 16*r_0^2*r_1^2 - 16*r_0*r_1^3 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 32*r_0*r_1 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^2*r_1^-2 - 32*r_0*r_1^-1 - 32*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 16*r_0*r_1^-3 - 16*r_1^-2 - 32*r_0^-1*r_1^-1 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 16*r_0^-3*r_1^-1)*q*s^6 + 32*s^7 + (-52)*q^9 + (4*r_0^4 + 16*r_0^2*r_1^2 + 4*r_1^4 + 16*r_0^2*r_1^-2 + 16 + 16*r_0^-2*r_1^2 + 4*r_1^-4 + 16*r_0^-2*r_1^-2 + 4*r_0^-4)*q^8*s + (-16*r_0^5*r_1 - 16*r_0^4*r_1^2 - 32*r_0^3*r_1^3 - 16*r_0^2*r_1^4 - 16*r_0*r_1^5 - 16*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 32*r_0^2*r_1^2 - 16*r_0*r_1^3 - 16*r_0^-1*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 32*r_0*r_1 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 - 32*r_0^3*r_1^-3 - 32*r_0^2*r_1^-2 - 32*r_0*r_1^-1 - 32*r_0^-1*r_1 - 32*r_0^-2*r_1^2 - 32*r_0^-3*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 32*r_0^-1*r_1^-1 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 - 16*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 32*r_0^-2*r_1^-2 - 16*r_0^-3*r_1^-1 - 16*r_0^-5*r_1 - 16*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 32*r_0^-3*r_1^-3 - 16*r_0^-4*r_1^-2 - 16*r_0^-5*r_1^-1)*q^7*s^2 + (16*r_0^5*r_1^3 + 16*r_0^4*r_1^4 + 16*r_0^3*r_1^5 + 16*r_0^6 + 32*r_0^5*r_1 + 16*r_0^4*r_1^2 + 64*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 32*r_0*r_1^5 + 16*r_1^6 + 32*r_0^5*r_1^-1 + 32*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 32*r_1^4 + 32*r_0^-1*r_1^5 + 16*r_0^5*r_1^-3 + 16*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^-3*r_1^5 + 16*r_0^4*r_1^-4 + 64*r_0^3*r_1^-3 + 32*r_0*r_1^-1 + 64 + 32*r_0^-1*r_1 + 64*r_0^-3*r_1^3 + 16*r_0^-4*r_1^4 + 16*r_0^3*r_1^-5 + 16*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0^-5*r_1^3 + 32*r_0*r_1^-5 + 32*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 32*r_0^-4 + 32*r_0^-5*r_1 + 16*r_1^-6 + 32*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 64*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 32*r_0^-5*r_1^-1 + 16*r_0^-6 + 16*r_0^-3*r_1^-5 + 16*r_0^-4*r_1^-4 + 16*r_0^-5*r_1^-3)*q^6*s^3 + (-4*r_0^6*r_1^2 - 16*r_0^4*r_1^4 - 4*r_0^2*r_1^6 - 16*r_0^6 - 32*r_0^4*r_1^2 - 32*r_0^2*r_1^4 - 16*r_1^6 - 4*r_0^6*r_1^-2 - 16*r_0^2*r_1^2 - 4*r_0^-2*r_1^6 - 32*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 32*r_0^-2*r_1^4 - 16*r_0^4*r_1^-4 - 16*r_0^2*r_1^-2 - 32 - 16*r_0^-2*r_1^2 - 16*r_0^-4*r_1^4 - 32*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 32*r_0^-4*r_1^2 - 4*r_0^2*r_1^-6 - 16*r_0^-2*r_1^-2 - 4*r_0^-6*r_1^2 - 16*r_1^-6 - 32*r_0^-2*r_1^-4 - 32*r_0^-4*r_1^-2 - 16*r_0^-6 - 4*r_0^-2*r_1^-6 - 16*r_0^-4*r_1^-4 - 4*r_0^-6*r_1^-2)*q^5*s^4 + (4*r_0^6*r_1^2 + 16*r_0^4*r_1^4 + 4*r_0^2*r_1^6 + 16*r_0^6 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_1^6 + 4*r_0^6*r_1^-2 + 16*r_0^2*r_1^2 + 4*r_0^-2*r_1^6 + 32*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 32*r_0^-2*r_1^4 + 16*r_0^4*r_1^-4 + 16*r_0^2*r_1^-2 + 32 + 16*r_0^-2*r_1^2 + 16*r_0^-4*r_1^4 + 32*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 32*r_0^-4*r_1^2 + 4*r_0^2*r_1^-6 + 16*r_0^-2*r_1^-2 + 4*r_0^-6*r_1^2 + 16*r_1^-6 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-6 + 4*r_0^-2*r_1^-6 + 16*r_0^-4*r_1^-4 + 4*r_0^-6*r_1^-2)*q^4*s^5 + (-16*r_0^5*r_1^3 - 16*r_0^4*r_1^4 - 16*r_0^3*r_1^5 - 16*r_0^6 - 32*r_0^5*r_1 - 16*r_0^4*r_1^2 - 64*r_0^3*r_1^3 - 16*r_0^2*r_1^4 - 32*r_0*r_1^5 - 16*r_1^6 - 32*r_0^5*r_1^-1 - 32*r_0^4 - 32*r_0^3*r_1 - 32*r_0*r_1^3 - 32*r_1^4 - 32*r_0^-1*r_1^5 - 16*r_0^5*r_1^-3 - 16*r_0^4*r_1^-2 - 32*r_0^3*r_1^-1 - 16*r_0^2 - 32*r_0*r_1 - 16*r_1^2 - 32*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 - 16*r_0^-3*r_1^5 - 16*r_0^4*r_1^-4 - 64*r_0^3*r_1^-3 - 32*r_0*r_1^-1 - 64 - 32*r_0^-1*r_1 - 64*r_0^-3*r_1^3 - 16*r_0^-4*r_1^4 - 16*r_0^3*r_1^-5 - 16*r_0^2*r_1^-4 - 32*r_0*r_1^-3 - 16*r_1^-2 - 32*r_0^-1*r_1^-1 - 16*r_0^-2 - 32*r_0^-3*r_1 - 16*r_0^-4*r_1^2 - 16*r_0^-5*r_1^3 - 32*r_0*r_1^-5 - 32*r_1^-4 - 32*r_0^-1*r_1^-3 - 32*r_0^-3*r_1^-1 - 32*r_0^-4 - 32*r_0^-5*r_1 - 16*r_1^-6 - 32*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 64*r_0^-3*r_1^-3 - 16*r_0^-4*r_1^-2 - 32*r_0^-5*r_1^-1 - 16*r_0^-6 - 16*r_0^-3*r_1^-5 - 16*r_0^-4*r_1^-4 - 16*r_0^-5*r_1^-3)*q^3*s^6 + (16*r_0^5*r_1 + 16*r_0^4*r_1^2 + 32*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 32*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 32*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 32*r_0^-3*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 32*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 32*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^2*s^7 + (-4*r_0^4 - 16*r_0^2*r_1^2 - 4*r_1^4 - 16*r_0^2*r_1^-2 - 16 - 16*r_0^-2*r_1^2 - 4*r_1^-4 - 16*r_0^-2*r_1^-2 - 4*r_0^-4)*q*s^8 + 52*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_9
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(0, 1/2, 0, 0, 1/2, 1/2)
Fourier series:
1/4 + 2*q + 2*s + 6*q^2 + (-2*r_0*r_1 - 8*r_0 - 8*r_1 - 2*r_0*r_1^-1 - 8 - 2*r_0^-1*r_1 - 8*r_1^-1 - 8*r_0^-1 - 2*r_0^-1*r_1^-1)*q*s + 6*s^2 + 8*q^3 + (2*r_0^2 + 8*r_0*r_1 + 2*r_1^2 + 8*r_0*r_1^-1 + 8 + 8*r_0^-1*r_1 + 2*r_1^-2 + 8*r_0^-1*r_1^-1 + 2*r_0^-2)*q^2*s + (2*r_0^2 + 8*r_0*r_1 + 2*r_1^2 + 8*r_0*r_1^-1 + 8 + 8*r_0^-1*r_1 + 2*r_1^-2 + 8*r_0^-1*r_1^-1 + 2*r_0^-2)*q*s^2 + 8*s^3 + 6*q^4 + (-8*r_0^2*r_1 - 8*r_0*r_1^2 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0*r_1^-1 - 8*r_0^-1*r_1 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1)*q^3*s + (6*r_0^2*r_1^2 + 24*r_0^2 + 24*r_1^2 + 6*r_0^2*r_1^-2 + 24 + 6*r_0^-2*r_1^2 + 24*r_1^-2 + 24*r_0^-2 + 6*r_0^-2*r_1^-2)*q^2*s^2 + (-8*r_0^2*r_1 - 8*r_0*r_1^2 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0*r_1^-1 - 8*r_0^-1*r_1 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1)*q*s^3 + 6*s^4 + 12*q^5 + (2*r_0^2*r_1^2 + 8*r_0^2 + 8*r_1^2 + 2*r_0^2*r_1^-2 + 8 + 2*r_0^-2*r_1^2 + 8*r_1^-2 + 8*r_0^-2 + 2*r_0^-2*r_1^-2)*q^4*s + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^3*s^2 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^2*s^3 + (2*r_0^2*r_1^2 + 8*r_0^2 + 8*r_1^2 + 2*r_0^2*r_1^-2 + 8 + 2*r_0^-2*r_1^2 + 8*r_1^-2 + 8*r_0^-2 + 2*r_0^-2*r_1^-2)*q*s^4 + 12*s^5 + 24*q^6 + (-2*r_0^3*r_1 - 8*r_0^2*r_1^2 - 2*r_0*r_1^3 - 8*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 8*r_1^3 - 2*r_0^3*r_1^-1 - 8*r_0*r_1 - 2*r_0^-1*r_1^3 - 16*r_0^2*r_1^-1 - 8*r_0 - 8*r_1 - 16*r_0^-1*r_1^2 - 8*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 16*r_0*r_1^-2 - 8*r_1^-1 - 8*r_0^-1 - 16*r_0^-2*r_1 - 2*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 2*r_0^-3*r_1 - 8*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 8*r_0^-3 - 2*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 2*r_0^-3*r_1^-1)*q^5*s + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^4*s^2 + (-8*r_0^3*r_1^3 - 8*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 8*r_0*r_1^4 - 8*r_0^4 - 8*r_0^3*r_1 - 16*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_1^4 - 8*r_0^4*r_1^-1 - 32*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 32*r_1^3 - 8*r_0^-1*r_1^4 - 8*r_0^3*r_1^-1 - 8*r_0*r_1 - 8*r_0^-1*r_1^3 - 16*r_0^3*r_1^-2 - 16*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 16*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 8*r_0^3*r_1^-3 - 16*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 32 - 8*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 8*r_0^-3*r_1^3 - 16*r_0^2*r_1^-3 - 16*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 16*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 8*r_0^-3*r_1 - 8*r_0*r_1^-4 - 32*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 32*r_0^-3 - 8*r_0^-4*r_1 - 8*r_1^-4 - 8*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1 - 8*r_0^-4 - 8*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 8*r_0^-4*r_1^-1 - 8*r_0^-3*r_1^-3)*q^3*s^3 + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^2*s^4 + (-2*r_0^3*r_1 - 8*r_0^2*r_1^2 - 2*r_0*r_1^3 - 8*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 8*r_1^3 - 2*r_0^3*r_1^-1 - 8*r_0*r_1 - 2*r_0^-1*r_1^3 - 16*r_0^2*r_1^-1 - 8*r_0 - 8*r_1 - 16*r_0^-1*r_1^2 - 8*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 16*r_0*r_1^-2 - 8*r_1^-1 - 8*r_0^-1 - 16*r_0^-2*r_1 - 2*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 2*r_0^-3*r_1 - 8*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 8*r_0^-3 - 2*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 2*r_0^-3*r_1^-1)*q*s^5 + 24*s^6 + 16*q^7 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^6*s + (2*r_0^4*r_1^2 + 8*r_0^3*r_1^3 + 2*r_0^2*r_1^4 + 8*r_0^4 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_1^4 + 2*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 16*r_0^-1*r_1^3 + 2*r_0^-2*r_1^4 + 8*r_0^3*r_1^-3 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-3*r_1^3 + 2*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 16*r_0^-3*r_1 + 2*r_0^-4*r_1^2 + 8*r_1^-4 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-4 + 2*r_0^-2*r_1^-4 + 8*r_0^-3*r_1^-3 + 2*r_0^-4*r_1^-2)*q^5*s^2 + (8*r_0^4*r_1^2 + 8*r_0^2*r_1^4 + 8*r_0^4 + 8*r_0^2*r_1^2 + 8*r_1^4 + 8*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-2*r_1^4 + 8*r_0^2*r_1^-2 + 8*r_0^-2*r_1^2 + 8*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-4*r_1^2 + 8*r_1^-4 + 8*r_0^-2*r_1^-2 + 8*r_0^-4 + 8*r_0^-2*r_1^-4 + 8*r_0^-4*r_1^-2)*q^4*s^3 + (8*r_0^4*r_1^2 + 8*r_0^2*r_1^4 + 8*r_0^4 + 8*r_0^2*r_1^2 + 8*r_1^4 + 8*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-2*r_1^4 + 8*r_0^2*r_1^-2 + 8*r_0^-2*r_1^2 + 8*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-4*r_1^2 + 8*r_1^-4 + 8*r_0^-2*r_1^-2 + 8*r_0^-4 + 8*r_0^-2*r_1^-4 + 8*r_0^-4*r_1^-2)*q^3*s^4 + (2*r_0^4*r_1^2 + 8*r_0^3*r_1^3 + 2*r_0^2*r_1^4 + 8*r_0^4 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_1^4 + 2*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 16*r_0^-1*r_1^3 + 2*r_0^-2*r_1^4 + 8*r_0^3*r_1^-3 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-3*r_1^3 + 2*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 16*r_0^-3*r_1 + 2*r_0^-4*r_1^2 + 8*r_1^-4 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-4 + 2*r_0^-2*r_1^-4 + 8*r_0^-3*r_1^-3 + 2*r_0^-4*r_1^-2)*q^2*s^5 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q*s^6 + 16*s^7 + 6*q^8 + (-8*r_0^3*r_1^2 - 8*r_0^2*r_1^3 - 8*r_0^3*r_1 - 8*r_0*r_1^3 - 16*r_0^3 - 8*r_0^2*r_1 - 8*r_0*r_1^2 - 16*r_1^3 - 8*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^3*r_1^-2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0^-2*r_1^3 - 8*r_0^2*r_1^-3 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-3*r_1 - 16*r_1^-3 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1 - 16*r_0^-3 - 8*r_0^-1*r_1^-3 - 8*r_0^-3*r_1^-1 - 8*r_0^-2*r_1^-3 - 8*r_0^-3*r_1^-2)*q^7*s + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^6*s^2 + (-8*r_0^5*r_1^2 - 16*r_0^4*r_1^3 - 16*r_0^3*r_1^4 - 8*r_0^2*r_1^5 - 8*r_0^5*r_1 - 16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 8*r_0*r_1^5 - 16*r_0^5 - 16*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 16*r_0*r_1^4 - 16*r_1^5 - 8*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_0^-1*r_1^5 - 8*r_0^5*r_1^-2 - 16*r_0^4*r_1^-1 - 24*r_0^2*r_1 - 24*r_0*r_1^2 - 16*r_0^-1*r_1^4 - 8*r_0^-2*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 - 16*r_0^4*r_1^-3 - 16*r_0^3*r_1^-2 - 24*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 24*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 16*r_0^-3*r_1^4 - 16*r_0^3*r_1^-4 - 16*r_0^2*r_1^-3 - 24*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 24*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 16*r_0^-4*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 - 8*r_0^2*r_1^-5 - 16*r_0*r_1^-4 - 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 16*r_0^-4*r_1 - 8*r_0^-5*r_1^2 - 8*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-5*r_1 - 16*r_1^-5 - 16*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 16*r_0^-4*r_1^-1 - 16*r_0^-5 - 8*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2 - 8*r_0^-5*r_1^-1 - 8*r_0^-2*r_1^-5 - 16*r_0^-3*r_1^-4 - 16*r_0^-4*r_1^-3 - 8*r_0^-5*r_1^-2)*q^5*s^3 + (6*r_0^4*r_1^4 + 24*r_0^4 + 24*r_1^4 + 6*r_0^4*r_1^-4 + 24 + 6*r_0^-4*r_1^4 + 24*r_1^-4 + 24*r_0^-4 + 6*r_0^-4*r_1^-4)*q^4*s^4 + (-8*r_0^5*r_1^2 - 16*r_0^4*r_1^3 - 16*r_0^3*r_1^4 - 8*r_0^2*r_1^5 - 8*r_0^5*r_1 - 16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 8*r_0*r_1^5 - 16*r_0^5 - 16*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 16*r_0*r_1^4 - 16*r_1^5 - 8*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_0^-1*r_1^5 - 8*r_0^5*r_1^-2 - 16*r_0^4*r_1^-1 - 24*r_0^2*r_1 - 24*r_0*r_1^2 - 16*r_0^-1*r_1^4 - 8*r_0^-2*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 - 16*r_0^4*r_1^-3 - 16*r_0^3*r_1^-2 - 24*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 24*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 16*r_0^-3*r_1^4 - 16*r_0^3*r_1^-4 - 16*r_0^2*r_1^-3 - 24*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 24*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 16*r_0^-4*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 - 8*r_0^2*r_1^-5 - 16*r_0*r_1^-4 - 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 16*r_0^-4*r_1 - 8*r_0^-5*r_1^2 - 8*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-5*r_1 - 16*r_1^-5 - 16*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 16*r_0^-4*r_1^-1 - 16*r_0^-5 - 8*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2 - 8*r_0^-5*r_1^-1 - 8*r_0^-2*r_1^-5 - 16*r_0^-3*r_1^-4 - 16*r_0^-4*r_1^-3 - 8*r_0^-5*r_1^-2)*q^3*s^5 + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^2*s^6 + (-8*r_0^3*r_1^2 - 8*r_0^2*r_1^3 - 8*r_0^3*r_1 - 8*r_0*r_1^3 - 16*r_0^3 - 8*r_0^2*r_1 - 8*r_0*r_1^2 - 16*r_1^3 - 8*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^3*r_1^-2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0^-2*r_1^3 - 8*r_0^2*r_1^-3 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-3*r_1 - 16*r_1^-3 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1 - 16*r_0^-3 - 8*r_0^-1*r_1^-3 - 8*r_0^-3*r_1^-1 - 8*r_0^-2*r_1^-3 - 8*r_0^-3*r_1^-2)*q*s^7 + 6*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
f_10
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(0, 1/2, 1/2, 1/2, 0, 0)
Fourier series:
4*q + (-4*r_0*r_1 - 4*r_0*r_1^-1 - 16 - 4*r_0^-1*r_1 - 4*r_0^-1*r_1^-1)*q*s + 16*q^3 + (4*r_0^2 + 16*r_0*r_1 + 4*r_1^2 + 16*r_0*r_1^-1 + 16 + 16*r_0^-1*r_1 + 4*r_1^-2 + 16*r_0^-1*r_1^-1 + 4*r_0^-2)*q*s^2 + (-16*r_0^2 - 16*r_0*r_1 - 16*r_1^2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 16*r_1^-2 - 16*r_0^-1*r_1^-1 - 16*r_0^-2)*q^3*s + (-16*r_0^2 - 16*r_0*r_1 - 16*r_1^2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 16*r_1^-2 - 16*r_0^-1*r_1^-1 - 16*r_0^-2)*q*s^3 + 24*q^5 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^3*s^2 + (4*r_0^2*r_1^2 + 16*r_0^2 + 16*r_1^2 + 4*r_0^2*r_1^-2 + 16 + 4*r_0^-2*r_1^2 + 16*r_1^-2 + 16*r_0^-2 + 4*r_0^-2*r_1^-2)*q*s^4 + (-4*r_0^3*r_1 - 16*r_0^2*r_1^2 - 4*r_0*r_1^3 - 4*r_0^3*r_1^-1 - 16*r_0*r_1 - 4*r_0^-1*r_1^3 - 16*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 32 - 16*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 4*r_0*r_1^-3 - 16*r_0^-1*r_1^-1 - 4*r_0^-3*r_1 - 4*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 4*r_0^-3*r_1^-1)*q^5*s + (-16*r_0^3*r_1^3 - 16*r_0^4 - 16*r_0^3*r_1 - 32*r_0^2*r_1^2 - 16*r_0*r_1^3 - 16*r_1^4 - 16*r_0^3*r_1^-1 - 16*r_0*r_1 - 16*r_0^-1*r_1^3 - 16*r_0^3*r_1^-3 - 32*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 64 - 16*r_0^-1*r_1 - 32*r_0^-2*r_1^2 - 16*r_0^-3*r_1^3 - 16*r_0*r_1^-3 - 16*r_0^-1*r_1^-1 - 16*r_0^-3*r_1 - 16*r_1^-4 - 16*r_0^-1*r_1^-3 - 32*r_0^-2*r_1^-2 - 16*r_0^-3*r_1^-1 - 16*r_0^-4 - 16*r_0^-3*r_1^-3)*q^3*s^3 + (-4*r_0^3*r_1 - 16*r_0^2*r_1^2 - 4*r_0*r_1^3 - 4*r_0^3*r_1^-1 - 16*r_0*r_1 - 4*r_0^-1*r_1^3 - 16*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 32 - 16*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 4*r_0*r_1^-3 - 16*r_0^-1*r_1^-1 - 4*r_0^-3*r_1 - 4*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 4*r_0^-3*r_1^-1)*q*s^5 + 32*q^7 + (4*r_0^4*r_1^2 + 16*r_0^3*r_1^3 + 4*r_0^2*r_1^4 + 16*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_1^4 + 4*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 4*r_0^-2*r_1^4 + 16*r_0^3*r_1^-3 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-3*r_1^3 + 4*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 4*r_0^-4*r_1^2 + 16*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-4 + 4*r_0^-2*r_1^-4 + 16*r_0^-3*r_1^-3 + 4*r_0^-4*r_1^-2)*q^5*s^2 + (16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 16*r_0^4 + 16*r_0^2*r_1^2 + 16*r_1^4 + 16*r_0^4*r_1^-2 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-2*r_1^4 + 16*r_0^2*r_1^-2 + 16*r_0^-2*r_1^2 + 16*r_0^2*r_1^-4 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-4*r_1^2 + 16*r_1^-4 + 16*r_0^-2*r_1^-2 + 16*r_0^-4 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2)*q^3*s^4 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q*s^6 + (-16*r_0^3*r_1 - 16*r_0*r_1^3 - 16*r_0^3*r_1^-1 - 32*r_0^2 - 32*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0*r_1^-3 - 32*r_1^-2 - 32*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1)*q^7*s + (-16*r_0^5*r_1 - 32*r_0^4*r_1^2 - 32*r_0^2*r_1^4 - 16*r_0*r_1^5 - 16*r_0^5*r_1^-1 - 32*r_0^3*r_1 - 32*r_0*r_1^3 - 16*r_0^-1*r_1^5 - 32*r_0^4*r_1^-2 - 32*r_0^3*r_1^-1 - 32*r_0^2 - 32*r_1^2 - 32*r_0^-1*r_1^3 - 32*r_0^-2*r_1^4 - 32*r_0^2*r_1^-4 - 32*r_0*r_1^-3 - 32*r_1^-2 - 32*r_0^-2 - 32*r_0^-3*r_1 - 32*r_0^-4*r_1^2 - 16*r_0*r_1^-5 - 32*r_0^-1*r_1^-3 - 32*r_0^-3*r_1^-1 - 16*r_0^-5*r_1 - 16*r_0^-1*r_1^-5 - 32*r_0^-2*r_1^-4 - 32*r_0^-4*r_1^-2 - 16*r_0^-5*r_1^-1)*q^5*s^3 + (-16*r_0^5*r_1 - 32*r_0^4*r_1^2 - 32*r_0^2*r_1^4 - 16*r_0*r_1^5 - 16*r_0^5*r_1^-1 - 32*r_0^3*r_1 - 32*r_0*r_1^3 - 16*r_0^-1*r_1^5 - 32*r_0^4*r_1^-2 - 32*r_0^3*r_1^-1 - 32*r_0^2 - 32*r_1^2 - 32*r_0^-1*r_1^3 - 32*r_0^-2*r_1^4 - 32*r_0^2*r_1^-4 - 32*r_0*r_1^-3 - 32*r_1^-2 - 32*r_0^-2 - 32*r_0^-3*r_1 - 32*r_0^-4*r_1^2 - 16*r_0*r_1^-5 - 32*r_0^-1*r_1^-3 - 32*r_0^-3*r_1^-1 - 16*r_0^-5*r_1 - 16*r_0^-1*r_1^-5 - 32*r_0^-2*r_1^-4 - 32*r_0^-4*r_1^-2 - 16*r_0^-5*r_1^-1)*q^3*s^5 + (-16*r_0^3*r_1 - 16*r_0*r_1^3 - 16*r_0^3*r_1^-1 - 32*r_0^2 - 32*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0*r_1^-3 - 32*r_1^-2 - 32*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1)*q*s^7 + 52*q^9 + (16*r_0^5*r_1 + 16*r_0^4*r_1^2 + 32*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 32*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 32*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 32*r_0^-3*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 32*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 32*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^7*s^2 + (4*r_0^6*r_1^2 + 16*r_0^4*r_1^4 + 4*r_0^2*r_1^6 + 16*r_0^6 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_1^6 + 4*r_0^6*r_1^-2 + 16*r_0^2*r_1^2 + 4*r_0^-2*r_1^6 + 32*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 32*r_0^-2*r_1^4 + 16*r_0^4*r_1^-4 + 16*r_0^2*r_1^-2 + 32 + 16*r_0^-2*r_1^2 + 16*r_0^-4*r_1^4 + 32*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 32*r_0^-4*r_1^2 + 4*r_0^2*r_1^-6 + 16*r_0^-2*r_1^-2 + 4*r_0^-6*r_1^2 + 16*r_1^-6 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-6 + 4*r_0^-2*r_1^-6 + 16*r_0^-4*r_1^-4 + 4*r_0^-6*r_1^-2)*q^5*s^4 + (16*r_0^5*r_1^3 + 16*r_0^4*r_1^4 + 16*r_0^3*r_1^5 + 16*r_0^6 + 32*r_0^5*r_1 + 16*r_0^4*r_1^2 + 64*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 32*r_0*r_1^5 + 16*r_1^6 + 32*r_0^5*r_1^-1 + 32*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 32*r_1^4 + 32*r_0^-1*r_1^5 + 16*r_0^5*r_1^-3 + 16*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^-3*r_1^5 + 16*r_0^4*r_1^-4 + 64*r_0^3*r_1^-3 + 32*r_0*r_1^-1 + 64 + 32*r_0^-1*r_1 + 64*r_0^-3*r_1^3 + 16*r_0^-4*r_1^4 + 16*r_0^3*r_1^-5 + 16*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0^-5*r_1^3 + 32*r_0*r_1^-5 + 32*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 32*r_0^-4 + 32*r_0^-5*r_1 + 16*r_1^-6 + 32*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 64*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 32*r_0^-5*r_1^-1 + 16*r_0^-6 + 16*r_0^-3*r_1^-5 + 16*r_0^-4*r_1^-4 + 16*r_0^-5*r_1^-3)*q^3*s^6 + (4*r_0^4 + 16*r_0^2*r_1^2 + 4*r_1^4 + 16*r_0^2*r_1^-2 + 16 + 16*r_0^-2*r_1^2 + 4*r_1^-4 + 16*r_0^-2*r_1^-2 + 4*r_0^-4)*q*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
f_11
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(0, 1/2, 1/2, 1/2, 0, 1/2)
Fourier series:
1/4 + 2*q + (-2)*s + 6*q^2 + (2*r_0*r_1 - 8*r_0 - 8*r_1 + 2*r_0*r_1^-1 + 8 + 2*r_0^-1*r_1 - 8*r_1^-1 - 8*r_0^-1 + 2*r_0^-1*r_1^-1)*q*s + 6*s^2 + 8*q^3 + (-2*r_0^2 - 8*r_0*r_1 - 2*r_1^2 - 8*r_0*r_1^-1 - 8 - 8*r_0^-1*r_1 - 2*r_1^-2 - 8*r_0^-1*r_1^-1 - 2*r_0^-2)*q^2*s + (2*r_0^2 + 8*r_0*r_1 + 2*r_1^2 + 8*r_0*r_1^-1 + 8 + 8*r_0^-1*r_1 + 2*r_1^-2 + 8*r_0^-1*r_1^-1 + 2*r_0^-2)*q*s^2 + (-8)*s^3 + 6*q^4 + (-8*r_0^2*r_1 - 8*r_0*r_1^2 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 + 8*r_0*r_1^-1 + 8*r_0^-1*r_1 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1)*q^3*s + (6*r_0^2*r_1^2 + 24*r_0^2 + 24*r_1^2 + 6*r_0^2*r_1^-2 + 24 + 6*r_0^-2*r_1^2 + 24*r_1^-2 + 24*r_0^-2 + 6*r_0^-2*r_1^-2)*q^2*s^2 + (-8*r_0^2*r_1 - 8*r_0*r_1^2 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 + 8*r_0*r_1^-1 + 8*r_0^-1*r_1 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1)*q*s^3 + 6*s^4 + 12*q^5 + (-2*r_0^2*r_1^2 - 8*r_0^2 - 8*r_1^2 - 2*r_0^2*r_1^-2 - 8 - 2*r_0^-2*r_1^2 - 8*r_1^-2 - 8*r_0^-2 - 2*r_0^-2*r_1^-2)*q^4*s + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^3*s^2 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^2*s^3 + (2*r_0^2*r_1^2 + 8*r_0^2 + 8*r_1^2 + 2*r_0^2*r_1^-2 + 8 + 2*r_0^-2*r_1^2 + 8*r_1^-2 + 8*r_0^-2 + 2*r_0^-2*r_1^-2)*q*s^4 + (-12)*s^5 + 24*q^6 + (2*r_0^3*r_1 + 8*r_0^2*r_1^2 + 2*r_0*r_1^3 - 8*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 8*r_1^3 + 2*r_0^3*r_1^-1 + 8*r_0*r_1 + 2*r_0^-1*r_1^3 - 16*r_0^2*r_1^-1 - 8*r_0 - 8*r_1 - 16*r_0^-1*r_1^2 + 8*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-2*r_1^2 - 16*r_0*r_1^-2 - 8*r_1^-1 - 8*r_0^-1 - 16*r_0^-2*r_1 + 2*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 2*r_0^-3*r_1 - 8*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 8*r_0^-3 + 2*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 2*r_0^-3*r_1^-1)*q^5*s + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^4*s^2 + (8*r_0^3*r_1^3 - 8*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 8*r_0*r_1^4 + 8*r_0^4 + 8*r_0^3*r_1 + 16*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_1^4 - 8*r_0^4*r_1^-1 - 32*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 32*r_1^3 - 8*r_0^-1*r_1^4 + 8*r_0^3*r_1^-1 + 8*r_0*r_1 + 8*r_0^-1*r_1^3 - 16*r_0^3*r_1^-2 - 16*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 16*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 + 8*r_0^3*r_1^-3 + 16*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 32 + 8*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 8*r_0^-3*r_1^3 - 16*r_0^2*r_1^-3 - 16*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 16*r_0^-2*r_1 - 16*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 8*r_0^-3*r_1 - 8*r_0*r_1^-4 - 32*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 32*r_0^-3 - 8*r_0^-4*r_1 + 8*r_1^-4 + 8*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1 + 8*r_0^-4 - 8*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 8*r_0^-4*r_1^-1 + 8*r_0^-3*r_1^-3)*q^3*s^3 + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^2*s^4 + (2*r_0^3*r_1 + 8*r_0^2*r_1^2 + 2*r_0*r_1^3 - 8*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 8*r_1^3 + 2*r_0^3*r_1^-1 + 8*r_0*r_1 + 2*r_0^-1*r_1^3 - 16*r_0^2*r_1^-1 - 8*r_0 - 8*r_1 - 16*r_0^-1*r_1^2 + 8*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-2*r_1^2 - 16*r_0*r_1^-2 - 8*r_1^-1 - 8*r_0^-1 - 16*r_0^-2*r_1 + 2*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 2*r_0^-3*r_1 - 8*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 8*r_0^-3 + 2*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 2*r_0^-3*r_1^-1)*q*s^5 + 24*s^6 + 16*q^7 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^6*s + (2*r_0^4*r_1^2 + 8*r_0^3*r_1^3 + 2*r_0^2*r_1^4 + 8*r_0^4 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_1^4 + 2*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 16*r_0^-1*r_1^3 + 2*r_0^-2*r_1^4 + 8*r_0^3*r_1^-3 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-3*r_1^3 + 2*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 16*r_0^-3*r_1 + 2*r_0^-4*r_1^2 + 8*r_1^-4 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-4 + 2*r_0^-2*r_1^-4 + 8*r_0^-3*r_1^-3 + 2*r_0^-4*r_1^-2)*q^5*s^2 + (-8*r_0^4*r_1^2 - 8*r_0^2*r_1^4 - 8*r_0^4 - 8*r_0^2*r_1^2 - 8*r_1^4 - 8*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-2*r_1^4 - 8*r_0^2*r_1^-2 - 8*r_0^-2*r_1^2 - 8*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-4*r_1^2 - 8*r_1^-4 - 8*r_0^-2*r_1^-2 - 8*r_0^-4 - 8*r_0^-2*r_1^-4 - 8*r_0^-4*r_1^-2)*q^4*s^3 + (8*r_0^4*r_1^2 + 8*r_0^2*r_1^4 + 8*r_0^4 + 8*r_0^2*r_1^2 + 8*r_1^4 + 8*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-2*r_1^4 + 8*r_0^2*r_1^-2 + 8*r_0^-2*r_1^2 + 8*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-4*r_1^2 + 8*r_1^-4 + 8*r_0^-2*r_1^-2 + 8*r_0^-4 + 8*r_0^-2*r_1^-4 + 8*r_0^-4*r_1^-2)*q^3*s^4 + (-2*r_0^4*r_1^2 - 8*r_0^3*r_1^3 - 2*r_0^2*r_1^4 - 8*r_0^4 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_1^4 - 2*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 16*r_0^-1*r_1^3 - 2*r_0^-2*r_1^4 - 8*r_0^3*r_1^-3 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-3*r_1^3 - 2*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 16*r_0^-3*r_1 - 2*r_0^-4*r_1^2 - 8*r_1^-4 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-4 - 2*r_0^-2*r_1^-4 - 8*r_0^-3*r_1^-3 - 2*r_0^-4*r_1^-2)*q^2*s^5 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q*s^6 + (-16)*s^7 + 6*q^8 + (-8*r_0^3*r_1^2 - 8*r_0^2*r_1^3 + 8*r_0^3*r_1 + 8*r_0*r_1^3 - 16*r_0^3 - 8*r_0^2*r_1 - 8*r_0*r_1^2 - 16*r_1^3 + 8*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-1*r_1^3 - 8*r_0^3*r_1^-2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0^-2*r_1^3 - 8*r_0^2*r_1^-3 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-3*r_1 - 16*r_1^-3 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1 - 16*r_0^-3 + 8*r_0^-1*r_1^-3 + 8*r_0^-3*r_1^-1 - 8*r_0^-2*r_1^-3 - 8*r_0^-3*r_1^-2)*q^7*s + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^6*s^2 + (-8*r_0^5*r_1^2 - 16*r_0^4*r_1^3 - 16*r_0^3*r_1^4 - 8*r_0^2*r_1^5 + 8*r_0^5*r_1 + 16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 8*r_0*r_1^5 - 16*r_0^5 - 16*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 16*r_0*r_1^4 - 16*r_1^5 + 8*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_0^-1*r_1^5 - 8*r_0^5*r_1^-2 - 16*r_0^4*r_1^-1 - 24*r_0^2*r_1 - 24*r_0*r_1^2 - 16*r_0^-1*r_1^4 - 8*r_0^-2*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 - 16*r_0^4*r_1^-3 - 16*r_0^3*r_1^-2 - 24*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 24*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 16*r_0^-3*r_1^4 - 16*r_0^3*r_1^-4 - 16*r_0^2*r_1^-3 - 24*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 24*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 16*r_0^-4*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 - 8*r_0^2*r_1^-5 - 16*r_0*r_1^-4 - 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 16*r_0^-4*r_1 - 8*r_0^-5*r_1^2 + 8*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-5*r_1 - 16*r_1^-5 - 16*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 16*r_0^-4*r_1^-1 - 16*r_0^-5 + 8*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + 8*r_0^-5*r_1^-1 - 8*r_0^-2*r_1^-5 - 16*r_0^-3*r_1^-4 - 16*r_0^-4*r_1^-3 - 8*r_0^-5*r_1^-2)*q^5*s^3 + (6*r_0^4*r_1^4 + 24*r_0^4 + 24*r_1^4 + 6*r_0^4*r_1^-4 + 24 + 6*r_0^-4*r_1^4 + 24*r_1^-4 + 24*r_0^-4 + 6*r_0^-4*r_1^-4)*q^4*s^4 + (-8*r_0^5*r_1^2 - 16*r_0^4*r_1^3 - 16*r_0^3*r_1^4 - 8*r_0^2*r_1^5 + 8*r_0^5*r_1 + 16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 8*r_0*r_1^5 - 16*r_0^5 - 16*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 16*r_0*r_1^4 - 16*r_1^5 + 8*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_0^-1*r_1^5 - 8*r_0^5*r_1^-2 - 16*r_0^4*r_1^-1 - 24*r_0^2*r_1 - 24*r_0*r_1^2 - 16*r_0^-1*r_1^4 - 8*r_0^-2*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 - 16*r_0^4*r_1^-3 - 16*r_0^3*r_1^-2 - 24*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 24*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 16*r_0^-3*r_1^4 - 16*r_0^3*r_1^-4 - 16*r_0^2*r_1^-3 - 24*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 24*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 16*r_0^-4*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 - 8*r_0^2*r_1^-5 - 16*r_0*r_1^-4 - 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 16*r_0^-4*r_1 - 8*r_0^-5*r_1^2 + 8*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-5*r_1 - 16*r_1^-5 - 16*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 16*r_0^-4*r_1^-1 - 16*r_0^-5 + 8*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + 8*r_0^-5*r_1^-1 - 8*r_0^-2*r_1^-5 - 16*r_0^-3*r_1^-4 - 16*r_0^-4*r_1^-3 - 8*r_0^-5*r_1^-2)*q^3*s^5 + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^2*s^6 + (-8*r_0^3*r_1^2 - 8*r_0^2*r_1^3 + 8*r_0^3*r_1 + 8*r_0*r_1^3 - 16*r_0^3 - 8*r_0^2*r_1 - 8*r_0*r_1^2 - 16*r_1^3 + 8*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-1*r_1^3 - 8*r_0^3*r_1^-2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0^-2*r_1^3 - 8*r_0^2*r_1^-3 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-3*r_1 - 16*r_1^-3 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1 - 16*r_0^-3 + 8*r_0^-1*r_1^-3 + 8*r_0^-3*r_1^-1 - 8*r_0^-2*r_1^-3 - 8*r_0^-3*r_1^-2)*q*s^7 + 6*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
f_12
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 0, 0, 0, 0, 1/2)
Fourier series:
1/4 + (-2)*q + (-2)*s + 6*q^2 + (-2*r_0*r_1 - 8*r_0 - 8*r_1 - 2*r_0*r_1^-1 - 8 - 2*r_0^-1*r_1 - 8*r_1^-1 - 8*r_0^-1 - 2*r_0^-1*r_1^-1)*q*s + 6*s^2 + (-8)*q^3 + (-2*r_0^2 - 8*r_0*r_1 - 2*r_1^2 - 8*r_0*r_1^-1 - 8 - 8*r_0^-1*r_1 - 2*r_1^-2 - 8*r_0^-1*r_1^-1 - 2*r_0^-2)*q^2*s + (-2*r_0^2 - 8*r_0*r_1 - 2*r_1^2 - 8*r_0*r_1^-1 - 8 - 8*r_0^-1*r_1 - 2*r_1^-2 - 8*r_0^-1*r_1^-1 - 2*r_0^-2)*q*s^2 + (-8)*s^3 + 6*q^4 + (-8*r_0^2*r_1 - 8*r_0*r_1^2 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0*r_1^-1 - 8*r_0^-1*r_1 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1)*q^3*s + (6*r_0^2*r_1^2 + 24*r_0^2 + 24*r_1^2 + 6*r_0^2*r_1^-2 + 24 + 6*r_0^-2*r_1^2 + 24*r_1^-2 + 24*r_0^-2 + 6*r_0^-2*r_1^-2)*q^2*s^2 + (-8*r_0^2*r_1 - 8*r_0*r_1^2 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0*r_1^-1 - 8*r_0^-1*r_1 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1)*q*s^3 + 6*s^4 + (-12)*q^5 + (-2*r_0^2*r_1^2 - 8*r_0^2 - 8*r_1^2 - 2*r_0^2*r_1^-2 - 8 - 2*r_0^-2*r_1^2 - 8*r_1^-2 - 8*r_0^-2 - 2*r_0^-2*r_1^-2)*q^4*s + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^3*s^2 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^2*s^3 + (-2*r_0^2*r_1^2 - 8*r_0^2 - 8*r_1^2 - 2*r_0^2*r_1^-2 - 8 - 2*r_0^-2*r_1^2 - 8*r_1^-2 - 8*r_0^-2 - 2*r_0^-2*r_1^-2)*q*s^4 + (-12)*s^5 + 24*q^6 + (-2*r_0^3*r_1 - 8*r_0^2*r_1^2 - 2*r_0*r_1^3 - 8*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 8*r_1^3 - 2*r_0^3*r_1^-1 - 8*r_0*r_1 - 2*r_0^-1*r_1^3 - 16*r_0^2*r_1^-1 - 8*r_0 - 8*r_1 - 16*r_0^-1*r_1^2 - 8*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 16*r_0*r_1^-2 - 8*r_1^-1 - 8*r_0^-1 - 16*r_0^-2*r_1 - 2*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 2*r_0^-3*r_1 - 8*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 8*r_0^-3 - 2*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 2*r_0^-3*r_1^-1)*q^5*s + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^4*s^2 + (-8*r_0^3*r_1^3 - 8*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 8*r_0*r_1^4 - 8*r_0^4 - 8*r_0^3*r_1 - 16*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_1^4 - 8*r_0^4*r_1^-1 - 32*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 32*r_1^3 - 8*r_0^-1*r_1^4 - 8*r_0^3*r_1^-1 - 8*r_0*r_1 - 8*r_0^-1*r_1^3 - 16*r_0^3*r_1^-2 - 16*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 16*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 8*r_0^3*r_1^-3 - 16*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 32 - 8*r_0^-1*r_1 - 16*r_0^-2*r_1^2 - 8*r_0^-3*r_1^3 - 16*r_0^2*r_1^-3 - 16*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 16*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 8*r_0^-3*r_1 - 8*r_0*r_1^-4 - 32*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 32*r_0^-3 - 8*r_0^-4*r_1 - 8*r_1^-4 - 8*r_0^-1*r_1^-3 - 16*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1 - 8*r_0^-4 - 8*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 8*r_0^-4*r_1^-1 - 8*r_0^-3*r_1^-3)*q^3*s^3 + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^2*s^4 + (-2*r_0^3*r_1 - 8*r_0^2*r_1^2 - 2*r_0*r_1^3 - 8*r_0^3 - 16*r_0^2*r_1 - 16*r_0*r_1^2 - 8*r_1^3 - 2*r_0^3*r_1^-1 - 8*r_0*r_1 - 2*r_0^-1*r_1^3 - 16*r_0^2*r_1^-1 - 8*r_0 - 8*r_1 - 16*r_0^-1*r_1^2 - 8*r_0^2*r_1^-2 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 16*r_0*r_1^-2 - 8*r_1^-1 - 8*r_0^-1 - 16*r_0^-2*r_1 - 2*r_0*r_1^-3 - 8*r_0^-1*r_1^-1 - 2*r_0^-3*r_1 - 8*r_1^-3 - 16*r_0^-1*r_1^-2 - 16*r_0^-2*r_1^-1 - 8*r_0^-3 - 2*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 2*r_0^-3*r_1^-1)*q*s^5 + 24*s^6 + (-16)*q^7 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^6*s + (-2*r_0^4*r_1^2 - 8*r_0^3*r_1^3 - 2*r_0^2*r_1^4 - 8*r_0^4 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_1^4 - 2*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 16*r_0^-1*r_1^3 - 2*r_0^-2*r_1^4 - 8*r_0^3*r_1^-3 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-3*r_1^3 - 2*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 16*r_0^-3*r_1 - 2*r_0^-4*r_1^2 - 8*r_1^-4 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-4 - 2*r_0^-2*r_1^-4 - 8*r_0^-3*r_1^-3 - 2*r_0^-4*r_1^-2)*q^5*s^2 + (-8*r_0^4*r_1^2 - 8*r_0^2*r_1^4 - 8*r_0^4 - 8*r_0^2*r_1^2 - 8*r_1^4 - 8*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-2*r_1^4 - 8*r_0^2*r_1^-2 - 8*r_0^-2*r_1^2 - 8*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-4*r_1^2 - 8*r_1^-4 - 8*r_0^-2*r_1^-2 - 8*r_0^-4 - 8*r_0^-2*r_1^-4 - 8*r_0^-4*r_1^-2)*q^4*s^3 + (-8*r_0^4*r_1^2 - 8*r_0^2*r_1^4 - 8*r_0^4 - 8*r_0^2*r_1^2 - 8*r_1^4 - 8*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-2*r_1^4 - 8*r_0^2*r_1^-2 - 8*r_0^-2*r_1^2 - 8*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-4*r_1^2 - 8*r_1^-4 - 8*r_0^-2*r_1^-2 - 8*r_0^-4 - 8*r_0^-2*r_1^-4 - 8*r_0^-4*r_1^-2)*q^3*s^4 + (-2*r_0^4*r_1^2 - 8*r_0^3*r_1^3 - 2*r_0^2*r_1^4 - 8*r_0^4 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_1^4 - 2*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 16*r_0^-1*r_1^3 - 2*r_0^-2*r_1^4 - 8*r_0^3*r_1^-3 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-3*r_1^3 - 2*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 16*r_0^-3*r_1 - 2*r_0^-4*r_1^2 - 8*r_1^-4 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-4 - 2*r_0^-2*r_1^-4 - 8*r_0^-3*r_1^-3 - 2*r_0^-4*r_1^-2)*q^2*s^5 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q*s^6 + (-16)*s^7 + 6*q^8 + (-8*r_0^3*r_1^2 - 8*r_0^2*r_1^3 - 8*r_0^3*r_1 - 8*r_0*r_1^3 - 16*r_0^3 - 8*r_0^2*r_1 - 8*r_0*r_1^2 - 16*r_1^3 - 8*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^3*r_1^-2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0^-2*r_1^3 - 8*r_0^2*r_1^-3 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-3*r_1 - 16*r_1^-3 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1 - 16*r_0^-3 - 8*r_0^-1*r_1^-3 - 8*r_0^-3*r_1^-1 - 8*r_0^-2*r_1^-3 - 8*r_0^-3*r_1^-2)*q^7*s + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^6*s^2 + (-8*r_0^5*r_1^2 - 16*r_0^4*r_1^3 - 16*r_0^3*r_1^4 - 8*r_0^2*r_1^5 - 8*r_0^5*r_1 - 16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 8*r_0*r_1^5 - 16*r_0^5 - 16*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 16*r_0*r_1^4 - 16*r_1^5 - 8*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_0^-1*r_1^5 - 8*r_0^5*r_1^-2 - 16*r_0^4*r_1^-1 - 24*r_0^2*r_1 - 24*r_0*r_1^2 - 16*r_0^-1*r_1^4 - 8*r_0^-2*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 - 16*r_0^4*r_1^-3 - 16*r_0^3*r_1^-2 - 24*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 24*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 16*r_0^-3*r_1^4 - 16*r_0^3*r_1^-4 - 16*r_0^2*r_1^-3 - 24*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 24*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 16*r_0^-4*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 - 8*r_0^2*r_1^-5 - 16*r_0*r_1^-4 - 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 16*r_0^-4*r_1 - 8*r_0^-5*r_1^2 - 8*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-5*r_1 - 16*r_1^-5 - 16*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 16*r_0^-4*r_1^-1 - 16*r_0^-5 - 8*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2 - 8*r_0^-5*r_1^-1 - 8*r_0^-2*r_1^-5 - 16*r_0^-3*r_1^-4 - 16*r_0^-4*r_1^-3 - 8*r_0^-5*r_1^-2)*q^5*s^3 + (6*r_0^4*r_1^4 + 24*r_0^4 + 24*r_1^4 + 6*r_0^4*r_1^-4 + 24 + 6*r_0^-4*r_1^4 + 24*r_1^-4 + 24*r_0^-4 + 6*r_0^-4*r_1^-4)*q^4*s^4 + (-8*r_0^5*r_1^2 - 16*r_0^4*r_1^3 - 16*r_0^3*r_1^4 - 8*r_0^2*r_1^5 - 8*r_0^5*r_1 - 16*r_0^4*r_1^2 - 16*r_0^2*r_1^4 - 8*r_0*r_1^5 - 16*r_0^5 - 16*r_0^4*r_1 - 16*r_0^3*r_1^2 - 16*r_0^2*r_1^3 - 16*r_0*r_1^4 - 16*r_1^5 - 8*r_0^5*r_1^-1 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_0^-1*r_1^5 - 8*r_0^5*r_1^-2 - 16*r_0^4*r_1^-1 - 24*r_0^2*r_1 - 24*r_0*r_1^2 - 16*r_0^-1*r_1^4 - 8*r_0^-2*r_1^5 - 16*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 16*r_0^-1*r_1^3 - 16*r_0^-2*r_1^4 - 16*r_0^4*r_1^-3 - 16*r_0^3*r_1^-2 - 24*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 24*r_0^-1*r_1^2 - 16*r_0^-2*r_1^3 - 16*r_0^-3*r_1^4 - 16*r_0^3*r_1^-4 - 16*r_0^2*r_1^-3 - 24*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 24*r_0^-2*r_1 - 16*r_0^-3*r_1^2 - 16*r_0^-4*r_1^3 - 16*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 16*r_0^-3*r_1 - 16*r_0^-4*r_1^2 - 8*r_0^2*r_1^-5 - 16*r_0*r_1^-4 - 24*r_0^-1*r_1^-2 - 24*r_0^-2*r_1^-1 - 16*r_0^-4*r_1 - 8*r_0^-5*r_1^2 - 8*r_0*r_1^-5 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-5*r_1 - 16*r_1^-5 - 16*r_0^-1*r_1^-4 - 16*r_0^-2*r_1^-3 - 16*r_0^-3*r_1^-2 - 16*r_0^-4*r_1^-1 - 16*r_0^-5 - 8*r_0^-1*r_1^-5 - 16*r_0^-2*r_1^-4 - 16*r_0^-4*r_1^-2 - 8*r_0^-5*r_1^-1 - 8*r_0^-2*r_1^-5 - 16*r_0^-3*r_1^-4 - 16*r_0^-4*r_1^-3 - 8*r_0^-5*r_1^-2)*q^3*s^5 + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^2*s^6 + (-8*r_0^3*r_1^2 - 8*r_0^2*r_1^3 - 8*r_0^3*r_1 - 8*r_0*r_1^3 - 16*r_0^3 - 8*r_0^2*r_1 - 8*r_0*r_1^2 - 16*r_1^3 - 8*r_0^3*r_1^-1 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^3*r_1^-2 - 8*r_0^2*r_1^-1 - 16*r_0 - 16*r_1 - 8*r_0^-1*r_1^2 - 8*r_0^-2*r_1^3 - 8*r_0^2*r_1^-3 - 8*r_0*r_1^-2 - 16*r_1^-1 - 16*r_0^-1 - 8*r_0^-2*r_1 - 8*r_0^-3*r_1^2 - 8*r_0*r_1^-3 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-3*r_1 - 16*r_1^-3 - 8*r_0^-1*r_1^-2 - 8*r_0^-2*r_1^-1 - 16*r_0^-3 - 8*r_0^-1*r_1^-3 - 8*r_0^-3*r_1^-1 - 8*r_0^-2*r_1^-3 - 8*r_0^-3*r_1^-2)*q*s^7 + 6*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
f_13
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 0, 0, 0, 1/2, 1/2)
Fourier series:
1/4 + (-2)*q + 2*s + 6*q^2 + (2*r_0*r_1 + 8*r_0 + 8*r_1 + 2*r_0*r_1^-1 + 8 + 2*r_0^-1*r_1 + 8*r_1^-1 + 8*r_0^-1 + 2*r_0^-1*r_1^-1)*q*s + 6*s^2 + (-8)*q^3 + (2*r_0^2 + 8*r_0*r_1 + 2*r_1^2 + 8*r_0*r_1^-1 + 8 + 8*r_0^-1*r_1 + 2*r_1^-2 + 8*r_0^-1*r_1^-1 + 2*r_0^-2)*q^2*s + (-2*r_0^2 - 8*r_0*r_1 - 2*r_1^2 - 8*r_0*r_1^-1 - 8 - 8*r_0^-1*r_1 - 2*r_1^-2 - 8*r_0^-1*r_1^-1 - 2*r_0^-2)*q*s^2 + 8*s^3 + 6*q^4 + (8*r_0^2*r_1 + 8*r_0*r_1^2 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0*r_1^-1 + 8*r_0^-1*r_1 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1)*q^3*s + (6*r_0^2*r_1^2 + 24*r_0^2 + 24*r_1^2 + 6*r_0^2*r_1^-2 + 24 + 6*r_0^-2*r_1^2 + 24*r_1^-2 + 24*r_0^-2 + 6*r_0^-2*r_1^-2)*q^2*s^2 + (8*r_0^2*r_1 + 8*r_0*r_1^2 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0*r_1^-1 + 8*r_0^-1*r_1 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1)*q*s^3 + 6*s^4 + (-12)*q^5 + (2*r_0^2*r_1^2 + 8*r_0^2 + 8*r_1^2 + 2*r_0^2*r_1^-2 + 8 + 2*r_0^-2*r_1^2 + 8*r_1^-2 + 8*r_0^-2 + 2*r_0^-2*r_1^-2)*q^4*s + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q^3*s^2 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^2*s^3 + (-2*r_0^2*r_1^2 - 8*r_0^2 - 8*r_1^2 - 2*r_0^2*r_1^-2 - 8 - 2*r_0^-2*r_1^2 - 8*r_1^-2 - 8*r_0^-2 - 2*r_0^-2*r_1^-2)*q*s^4 + 12*s^5 + 24*q^6 + (2*r_0^3*r_1 + 8*r_0^2*r_1^2 + 2*r_0*r_1^3 + 8*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 8*r_1^3 + 2*r_0^3*r_1^-1 + 8*r_0*r_1 + 2*r_0^-1*r_1^3 + 16*r_0^2*r_1^-1 + 8*r_0 + 8*r_1 + 16*r_0^-1*r_1^2 + 8*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 16*r_0*r_1^-2 + 8*r_1^-1 + 8*r_0^-1 + 16*r_0^-2*r_1 + 2*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 2*r_0^-3*r_1 + 8*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 8*r_0^-3 + 2*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 2*r_0^-3*r_1^-1)*q^5*s + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^4*s^2 + (8*r_0^3*r_1^3 + 8*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 8*r_0*r_1^4 + 8*r_0^4 + 8*r_0^3*r_1 + 16*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_1^4 + 8*r_0^4*r_1^-1 + 32*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 32*r_1^3 + 8*r_0^-1*r_1^4 + 8*r_0^3*r_1^-1 + 8*r_0*r_1 + 8*r_0^-1*r_1^3 + 16*r_0^3*r_1^-2 + 16*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 16*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 8*r_0^3*r_1^-3 + 16*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 32 + 8*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 8*r_0^-3*r_1^3 + 16*r_0^2*r_1^-3 + 16*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 16*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 8*r_0^-3*r_1 + 8*r_0*r_1^-4 + 32*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 32*r_0^-3 + 8*r_0^-4*r_1 + 8*r_1^-4 + 8*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1 + 8*r_0^-4 + 8*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 8*r_0^-4*r_1^-1 + 8*r_0^-3*r_1^-3)*q^3*s^3 + (6*r_0^4 + 24*r_0^2*r_1^2 + 6*r_1^4 + 24*r_0^2*r_1^-2 + 24 + 24*r_0^-2*r_1^2 + 6*r_1^-4 + 24*r_0^-2*r_1^-2 + 6*r_0^-4)*q^2*s^4 + (2*r_0^3*r_1 + 8*r_0^2*r_1^2 + 2*r_0*r_1^3 + 8*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 8*r_1^3 + 2*r_0^3*r_1^-1 + 8*r_0*r_1 + 2*r_0^-1*r_1^3 + 16*r_0^2*r_1^-1 + 8*r_0 + 8*r_1 + 16*r_0^-1*r_1^2 + 8*r_0^2*r_1^-2 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 16*r_0*r_1^-2 + 8*r_1^-1 + 8*r_0^-1 + 16*r_0^-2*r_1 + 2*r_0*r_1^-3 + 8*r_0^-1*r_1^-1 + 2*r_0^-3*r_1 + 8*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 8*r_0^-3 + 2*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 2*r_0^-3*r_1^-1)*q*s^5 + 24*s^6 + (-16)*q^7 + (8*r_0^3*r_1 + 8*r_0^2*r_1^2 + 8*r_0*r_1^3 + 8*r_0^3*r_1^-1 + 8*r_0^2 + 16*r_0*r_1 + 8*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 8*r_0^-2*r_1^2 + 8*r_0*r_1^-3 + 8*r_1^-2 + 16*r_0^-1*r_1^-1 + 8*r_0^-2 + 8*r_0^-3*r_1 + 8*r_0^-1*r_1^-3 + 8*r_0^-2*r_1^-2 + 8*r_0^-3*r_1^-1)*q^6*s + (-2*r_0^4*r_1^2 - 8*r_0^3*r_1^3 - 2*r_0^2*r_1^4 - 8*r_0^4 - 16*r_0^3*r_1 - 16*r_0*r_1^3 - 8*r_1^4 - 2*r_0^4*r_1^-2 - 16*r_0^3*r_1^-1 - 8*r_0^2 - 8*r_0*r_1 - 8*r_1^2 - 16*r_0^-1*r_1^3 - 2*r_0^-2*r_1^4 - 8*r_0^3*r_1^-3 - 8*r_0*r_1^-1 - 16 - 8*r_0^-1*r_1 - 8*r_0^-3*r_1^3 - 2*r_0^2*r_1^-4 - 16*r_0*r_1^-3 - 8*r_1^-2 - 8*r_0^-1*r_1^-1 - 8*r_0^-2 - 16*r_0^-3*r_1 - 2*r_0^-4*r_1^2 - 8*r_1^-4 - 16*r_0^-1*r_1^-3 - 16*r_0^-3*r_1^-1 - 8*r_0^-4 - 2*r_0^-2*r_1^-4 - 8*r_0^-3*r_1^-3 - 2*r_0^-4*r_1^-2)*q^5*s^2 + (8*r_0^4*r_1^2 + 8*r_0^2*r_1^4 + 8*r_0^4 + 8*r_0^2*r_1^2 + 8*r_1^4 + 8*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-2*r_1^4 + 8*r_0^2*r_1^-2 + 8*r_0^-2*r_1^2 + 8*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-4*r_1^2 + 8*r_1^-4 + 8*r_0^-2*r_1^-2 + 8*r_0^-4 + 8*r_0^-2*r_1^-4 + 8*r_0^-4*r_1^-2)*q^4*s^3 + (-8*r_0^4*r_1^2 - 8*r_0^2*r_1^4 - 8*r_0^4 - 8*r_0^2*r_1^2 - 8*r_1^4 - 8*r_0^4*r_1^-2 - 16*r_0^2 - 16*r_1^2 - 8*r_0^-2*r_1^4 - 8*r_0^2*r_1^-2 - 8*r_0^-2*r_1^2 - 8*r_0^2*r_1^-4 - 16*r_1^-2 - 16*r_0^-2 - 8*r_0^-4*r_1^2 - 8*r_1^-4 - 8*r_0^-2*r_1^-2 - 8*r_0^-4 - 8*r_0^-2*r_1^-4 - 8*r_0^-4*r_1^-2)*q^3*s^4 + (2*r_0^4*r_1^2 + 8*r_0^3*r_1^3 + 2*r_0^2*r_1^4 + 8*r_0^4 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_1^4 + 2*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 8*r_0^2 + 8*r_0*r_1 + 8*r_1^2 + 16*r_0^-1*r_1^3 + 2*r_0^-2*r_1^4 + 8*r_0^3*r_1^-3 + 8*r_0*r_1^-1 + 16 + 8*r_0^-1*r_1 + 8*r_0^-3*r_1^3 + 2*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 8*r_1^-2 + 8*r_0^-1*r_1^-1 + 8*r_0^-2 + 16*r_0^-3*r_1 + 2*r_0^-4*r_1^2 + 8*r_1^-4 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-4 + 2*r_0^-2*r_1^-4 + 8*r_0^-3*r_1^-3 + 2*r_0^-4*r_1^-2)*q^2*s^5 + (-8*r_0^3*r_1 - 8*r_0^2*r_1^2 - 8*r_0*r_1^3 - 8*r_0^3*r_1^-1 - 8*r_0^2 - 16*r_0*r_1 - 8*r_1^2 - 8*r_0^-1*r_1^3 - 8*r_0^2*r_1^-2 - 16*r_0*r_1^-1 - 16*r_0^-1*r_1 - 8*r_0^-2*r_1^2 - 8*r_0*r_1^-3 - 8*r_1^-2 - 16*r_0^-1*r_1^-1 - 8*r_0^-2 - 8*r_0^-3*r_1 - 8*r_0^-1*r_1^-3 - 8*r_0^-2*r_1^-2 - 8*r_0^-3*r_1^-1)*q*s^6 + 16*s^7 + 6*q^8 + (8*r_0^3*r_1^2 + 8*r_0^2*r_1^3 + 8*r_0^3*r_1 + 8*r_0*r_1^3 + 16*r_0^3 + 8*r_0^2*r_1 + 8*r_0*r_1^2 + 16*r_1^3 + 8*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^3*r_1^-2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0^-2*r_1^3 + 8*r_0^2*r_1^-3 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-3*r_1 + 16*r_1^-3 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1 + 16*r_0^-3 + 8*r_0^-1*r_1^-3 + 8*r_0^-3*r_1^-1 + 8*r_0^-2*r_1^-3 + 8*r_0^-3*r_1^-2)*q^7*s + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^6*s^2 + (8*r_0^5*r_1^2 + 16*r_0^4*r_1^3 + 16*r_0^3*r_1^4 + 8*r_0^2*r_1^5 + 8*r_0^5*r_1 + 16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 8*r_0*r_1^5 + 16*r_0^5 + 16*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_1^5 + 8*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_0^-1*r_1^5 + 8*r_0^5*r_1^-2 + 16*r_0^4*r_1^-1 + 24*r_0^2*r_1 + 24*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 8*r_0^-2*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^4*r_1^-3 + 16*r_0^3*r_1^-2 + 24*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 24*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^-3*r_1^4 + 16*r_0^3*r_1^-4 + 16*r_0^2*r_1^-3 + 24*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 24*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 16*r_0^-4*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 8*r_0^2*r_1^-5 + 16*r_0*r_1^-4 + 24*r_0^-1*r_1^-2 + 24*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 8*r_0^-5*r_1^2 + 8*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-5*r_1 + 16*r_1^-5 + 16*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1 + 16*r_0^-5 + 8*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + 8*r_0^-5*r_1^-1 + 8*r_0^-2*r_1^-5 + 16*r_0^-3*r_1^-4 + 16*r_0^-4*r_1^-3 + 8*r_0^-5*r_1^-2)*q^5*s^3 + (6*r_0^4*r_1^4 + 24*r_0^4 + 24*r_1^4 + 6*r_0^4*r_1^-4 + 24 + 6*r_0^-4*r_1^4 + 24*r_1^-4 + 24*r_0^-4 + 6*r_0^-4*r_1^-4)*q^4*s^4 + (8*r_0^5*r_1^2 + 16*r_0^4*r_1^3 + 16*r_0^3*r_1^4 + 8*r_0^2*r_1^5 + 8*r_0^5*r_1 + 16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 8*r_0*r_1^5 + 16*r_0^5 + 16*r_0^4*r_1 + 16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_1^5 + 8*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 16*r_0*r_1^3 + 8*r_0^-1*r_1^5 + 8*r_0^5*r_1^-2 + 16*r_0^4*r_1^-1 + 24*r_0^2*r_1 + 24*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 8*r_0^-2*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^4*r_1^-3 + 16*r_0^3*r_1^-2 + 24*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 24*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^-3*r_1^4 + 16*r_0^3*r_1^-4 + 16*r_0^2*r_1^-3 + 24*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 24*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 16*r_0^-4*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 8*r_0^2*r_1^-5 + 16*r_0*r_1^-4 + 24*r_0^-1*r_1^-2 + 24*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 8*r_0^-5*r_1^2 + 8*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1 + 8*r_0^-5*r_1 + 16*r_1^-5 + 16*r_0^-1*r_1^-4 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1 + 16*r_0^-5 + 8*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + 8*r_0^-5*r_1^-1 + 8*r_0^-2*r_1^-5 + 16*r_0^-3*r_1^-4 + 16*r_0^-4*r_1^-3 + 8*r_0^-5*r_1^-2)*q^3*s^5 + (24*r_0^4*r_1^2 + 24*r_0^2*r_1^4 + 24*r_0^4 + 24*r_0^2*r_1^2 + 24*r_1^4 + 24*r_0^4*r_1^-2 + 48*r_0^2 + 48*r_1^2 + 24*r_0^-2*r_1^4 + 24*r_0^2*r_1^-2 + 24*r_0^-2*r_1^2 + 24*r_0^2*r_1^-4 + 48*r_1^-2 + 48*r_0^-2 + 24*r_0^-4*r_1^2 + 24*r_1^-4 + 24*r_0^-2*r_1^-2 + 24*r_0^-4 + 24*r_0^-2*r_1^-4 + 24*r_0^-4*r_1^-2)*q^2*s^6 + (8*r_0^3*r_1^2 + 8*r_0^2*r_1^3 + 8*r_0^3*r_1 + 8*r_0*r_1^3 + 16*r_0^3 + 8*r_0^2*r_1 + 8*r_0*r_1^2 + 16*r_1^3 + 8*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_1^2 + 8*r_0^-1*r_1^3 + 8*r_0^3*r_1^-2 + 8*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 8*r_0^-1*r_1^2 + 8*r_0^-2*r_1^3 + 8*r_0^2*r_1^-3 + 8*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 8*r_0^-2*r_1 + 8*r_0^-3*r_1^2 + 8*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-2 + 8*r_0^-3*r_1 + 16*r_1^-3 + 8*r_0^-1*r_1^-2 + 8*r_0^-2*r_1^-1 + 16*r_0^-3 + 8*r_0^-1*r_1^-3 + 8*r_0^-3*r_1^-1 + 8*r_0^-2*r_1^-3 + 8*r_0^-3*r_1^-2)*q*s^7 + 6*s^8 + O(q, s)^9
--------------------------------------------------------------------------------
f_14
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 0, 1/2, 1/2, 0, 0)
Fourier series:
(16*r_0 + 16*r_1 + 16*r_1^-1 + 16*r_0^-1)*q*s + (16*r_0^2*r_1 + 16*r_0*r_1^2 + 16*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 16*r_0^-1*r_1^2 + 16*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 16*r_0^-2*r_1 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1)*q^3*s + (16*r_0^2*r_1 + 16*r_0*r_1^2 + 16*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 16*r_0^-1*r_1^2 + 16*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 16*r_0^-2*r_1 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1)*q*s^3 + (16*r_0^3 + 32*r_0^2*r_1 + 32*r_0*r_1^2 + 16*r_1^3 + 32*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 32*r_0^-1*r_1^2 + 32*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 32*r_0^-2*r_1 + 16*r_1^-3 + 32*r_0^-1*r_1^-2 + 32*r_0^-2*r_1^-1 + 16*r_0^-3)*q^5*s + (16*r_0^4*r_1 + 32*r_0^3*r_1^2 + 32*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_0^4*r_1^-1 + 64*r_0^3 + 32*r_0^2*r_1 + 32*r_0*r_1^2 + 64*r_1^3 + 16*r_0^-1*r_1^4 + 32*r_0^3*r_1^-2 + 32*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 32*r_0^-1*r_1^2 + 32*r_0^-2*r_1^3 + 32*r_0^2*r_1^-3 + 32*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 32*r_0^-2*r_1 + 32*r_0^-3*r_1^2 + 16*r_0*r_1^-4 + 64*r_1^-3 + 32*r_0^-1*r_1^-2 + 32*r_0^-2*r_1^-1 + 64*r_0^-3 + 16*r_0^-4*r_1 + 16*r_0^-1*r_1^-4 + 32*r_0^-2*r_1^-3 + 32*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1)*q^3*s^3 + (16*r_0^3 + 32*r_0^2*r_1 + 32*r_0*r_1^2 + 16*r_1^3 + 32*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 32*r_0^-1*r_1^2 + 32*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 32*r_0^-2*r_1 + 16*r_1^-3 + 32*r_0^-1*r_1^-2 + 32*r_0^-2*r_1^-1 + 16*r_0^-3)*q*s^5 + (16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 32*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 32*r_1^3 + 16*r_0^3*r_1^-2 + 16*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 16*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^2*r_1^-3 + 16*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 16*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 32*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 32*r_0^-3 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2)*q^7*s + (16*r_0^5*r_1^2 + 32*r_0^4*r_1^3 + 32*r_0^3*r_1^4 + 16*r_0^2*r_1^5 + 32*r_0^5 + 32*r_0^4*r_1 + 32*r_0^3*r_1^2 + 32*r_0^2*r_1^3 + 32*r_0*r_1^4 + 32*r_1^5 + 16*r_0^5*r_1^-2 + 32*r_0^4*r_1^-1 + 48*r_0^2*r_1 + 48*r_0*r_1^2 + 32*r_0^-1*r_1^4 + 16*r_0^-2*r_1^5 + 32*r_0^4*r_1^-3 + 32*r_0^3*r_1^-2 + 48*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 48*r_0^-1*r_1^2 + 32*r_0^-2*r_1^3 + 32*r_0^-3*r_1^4 + 32*r_0^3*r_1^-4 + 32*r_0^2*r_1^-3 + 48*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 48*r_0^-2*r_1 + 32*r_0^-3*r_1^2 + 32*r_0^-4*r_1^3 + 16*r_0^2*r_1^-5 + 32*r_0*r_1^-4 + 48*r_0^-1*r_1^-2 + 48*r_0^-2*r_1^-1 + 32*r_0^-4*r_1 + 16*r_0^-5*r_1^2 + 32*r_1^-5 + 32*r_0^-1*r_1^-4 + 32*r_0^-2*r_1^-3 + 32*r_0^-3*r_1^-2 + 32*r_0^-4*r_1^-1 + 32*r_0^-5 + 16*r_0^-2*r_1^-5 + 32*r_0^-3*r_1^-4 + 32*r_0^-4*r_1^-3 + 16*r_0^-5*r_1^-2)*q^5*s^3 + (16*r_0^5*r_1^2 + 32*r_0^4*r_1^3 + 32*r_0^3*r_1^4 + 16*r_0^2*r_1^5 + 32*r_0^5 + 32*r_0^4*r_1 + 32*r_0^3*r_1^2 + 32*r_0^2*r_1^3 + 32*r_0*r_1^4 + 32*r_1^5 + 16*r_0^5*r_1^-2 + 32*r_0^4*r_1^-1 + 48*r_0^2*r_1 + 48*r_0*r_1^2 + 32*r_0^-1*r_1^4 + 16*r_0^-2*r_1^5 + 32*r_0^4*r_1^-3 + 32*r_0^3*r_1^-2 + 48*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 48*r_0^-1*r_1^2 + 32*r_0^-2*r_1^3 + 32*r_0^-3*r_1^4 + 32*r_0^3*r_1^-4 + 32*r_0^2*r_1^-3 + 48*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 48*r_0^-2*r_1 + 32*r_0^-3*r_1^2 + 32*r_0^-4*r_1^3 + 16*r_0^2*r_1^-5 + 32*r_0*r_1^-4 + 48*r_0^-1*r_1^-2 + 48*r_0^-2*r_1^-1 + 32*r_0^-4*r_1 + 16*r_0^-5*r_1^2 + 32*r_1^-5 + 32*r_0^-1*r_1^-4 + 32*r_0^-2*r_1^-3 + 32*r_0^-3*r_1^-2 + 32*r_0^-4*r_1^-1 + 32*r_0^-5 + 16*r_0^-2*r_1^-5 + 32*r_0^-3*r_1^-4 + 32*r_0^-4*r_1^-3 + 16*r_0^-5*r_1^-2)*q^3*s^5 + (16*r_0^3*r_1^2 + 16*r_0^2*r_1^3 + 32*r_0^3 + 16*r_0^2*r_1 + 16*r_0*r_1^2 + 32*r_1^3 + 16*r_0^3*r_1^-2 + 16*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 16*r_0^-1*r_1^2 + 16*r_0^-2*r_1^3 + 16*r_0^2*r_1^-3 + 16*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 16*r_0^-2*r_1 + 16*r_0^-3*r_1^2 + 32*r_1^-3 + 16*r_0^-1*r_1^-2 + 16*r_0^-2*r_1^-1 + 32*r_0^-3 + 16*r_0^-2*r_1^-3 + 16*r_0^-3*r_1^-2)*q*s^7 + (16*r_0^4*r_1 + 32*r_0^3*r_1^2 + 32*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_0^4*r_1^-1 + 16*r_0^3 + 32*r_0^2*r_1 + 32*r_0*r_1^2 + 16*r_1^3 + 16*r_0^-1*r_1^4 + 32*r_0^3*r_1^-2 + 32*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 32*r_0^-1*r_1^2 + 32*r_0^-2*r_1^3 + 32*r_0^2*r_1^-3 + 32*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 32*r_0^-2*r_1 + 32*r_0^-3*r_1^2 + 16*r_0*r_1^-4 + 16*r_1^-3 + 32*r_0^-1*r_1^-2 + 32*r_0^-2*r_1^-1 + 16*r_0^-3 + 16*r_0^-4*r_1 + 16*r_0^-1*r_1^-4 + 32*r_0^-2*r_1^-3 + 32*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1)*q^9*s + (16*r_0^5*r_1^4 + 16*r_0^4*r_1^5 + 32*r_0^6*r_1 + 32*r_0^5*r_1^2 + 32*r_0^4*r_1^3 + 32*r_0^3*r_1^4 + 32*r_0^2*r_1^5 + 32*r_0*r_1^6 + 32*r_0^6*r_1^-1 + 32*r_0^5 + 48*r_0^4*r_1 + 32*r_0^3*r_1^2 + 32*r_0^2*r_1^3 + 48*r_0*r_1^4 + 32*r_1^5 + 32*r_0^-1*r_1^6 + 32*r_0^5*r_1^-2 + 48*r_0^4*r_1^-1 + 32*r_0^2*r_1 + 32*r_0*r_1^2 + 48*r_0^-1*r_1^4 + 32*r_0^-2*r_1^5 + 16*r_0^5*r_1^-4 + 32*r_0^4*r_1^-3 + 32*r_0^3*r_1^-2 + 32*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 32*r_0^-1*r_1^2 + 32*r_0^-2*r_1^3 + 32*r_0^-3*r_1^4 + 16*r_0^-4*r_1^5 + 16*r_0^4*r_1^-5 + 32*r_0^3*r_1^-4 + 32*r_0^2*r_1^-3 + 32*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 32*r_0^-2*r_1 + 32*r_0^-3*r_1^2 + 32*r_0^-4*r_1^3 + 16*r_0^-5*r_1^4 + 32*r_0^2*r_1^-5 + 48*r_0*r_1^-4 + 32*r_0^-1*r_1^-2 + 32*r_0^-2*r_1^-1 + 48*r_0^-4*r_1 + 32*r_0^-5*r_1^2 + 32*r_0*r_1^-6 + 32*r_1^-5 + 48*r_0^-1*r_1^-4 + 32*r_0^-2*r_1^-3 + 32*r_0^-3*r_1^-2 + 48*r_0^-4*r_1^-1 + 32*r_0^-5 + 32*r_0^-6*r_1 + 32*r_0^-1*r_1^-6 + 32*r_0^-2*r_1^-5 + 32*r_0^-3*r_1^-4 + 32*r_0^-4*r_1^-3 + 32*r_0^-5*r_1^-2 + 32*r_0^-6*r_1^-1 + 16*r_0^-4*r_1^-5 + 16*r_0^-5*r_1^-4)*q^7*s^3 + (32*r_0^6*r_1^3 + 16*r_0^5*r_1^4 + 16*r_0^4*r_1^5 + 32*r_0^3*r_1^6 + 16*r_0^7 + 32*r_0^6*r_1 + 48*r_0^4*r_1^3 + 48*r_0^3*r_1^4 + 32*r_0*r_1^6 + 16*r_1^7 + 32*r_0^6*r_1^-1 + 128*r_0^5 + 32*r_0^3*r_1^2 + 32*r_0^2*r_1^3 + 128*r_1^5 + 32*r_0^-1*r_1^6 + 32*r_0^6*r_1^-3 + 32*r_0^3 + 32*r_0^2*r_1 + 32*r_0*r_1^2 + 32*r_1^3 + 32*r_0^-3*r_1^6 + 16*r_0^5*r_1^-4 + 48*r_0^4*r_1^-3 + 32*r_0^3*r_1^-2 + 32*r_0^2*r_1^-1 + 16*r_0 + 16*r_1 + 32*r_0^-1*r_1^2 + 32*r_0^-2*r_1^3 + 48*r_0^-3*r_1^4 + 16*r_0^-4*r_1^5 + 16*r_0^4*r_1^-5 + 48*r_0^3*r_1^-4 + 32*r_0^2*r_1^-3 + 32*r_0*r_1^-2 + 16*r_1^-1 + 16*r_0^-1 + 32*r_0^-2*r_1 + 32*r_0^-3*r_1^2 + 48*r_0^-4*r_1^3 + 16*r_0^-5*r_1^4 + 32*r_0^3*r_1^-6 + 32*r_1^-3 + 32*r_0^-1*r_1^-2 + 32*r_0^-2*r_1^-1 + 32*r_0^-3 + 32*r_0^-6*r_1^3 + 32*r_0*r_1^-6 + 128*r_1^-5 + 32*r_0^-2*r_1^-3 + 32*r_0^-3*r_1^-2 + 128*r_0^-5 + 32*r_0^-6*r_1 + 16*r_1^-7 + 32*r_0^-1*r_1^-6 + 48*r_0^-3*r_1^-4 + 48*r_0^-4*r_1^-3 + 32*r_0^-6*r_1^-1 + 16*r_0^-7 + 32*r_0^-3*r_1^-6 + 16*r_0^-4*r_1^-5 + 16*r_0^-5*r_1^-4 + 32*r_0^-6*r_1^-3)*q^5*s^5 + (16*r_0^5*r_1^4 + 16*r_0^4*r_1^5 + 32*r_0^6*r_1 + 32*r_0^5*r_1^2 + 32*r_0^4*r_1^3 + 32*r_0^3*r_1^4 + 32*r_0^2*r_1^5 + 32*r_0*r_1^6 + 32*r_0^6*r_1^-1 + 32*r_0^5 + 48*r_0^4*r_1 + 32*r_0^3*r_1^2 + 32*r_0^2*r_1^3 + 48*r_0*r_1^4 + 32*r_1^5 + 32*r_0^-1*r_1^6 + 32*r_0^5*r_1^-2 + 48*r_0^4*r_1^-1 + 32*r_0^2*r_1 + 32*r_0*r_1^2 + 48*r_0^-1*r_1^4 + 32*r_0^-2*r_1^5 + 16*r_0^5*r_1^-4 + 32*r_0^4*r_1^-3 + 32*r_0^3*r_1^-2 + 32*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 32*r_0^-1*r_1^2 + 32*r_0^-2*r_1^3 + 32*r_0^-3*r_1^4 + 16*r_0^-4*r_1^5 + 16*r_0^4*r_1^-5 + 32*r_0^3*r_1^-4 + 32*r_0^2*r_1^-3 + 32*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 32*r_0^-2*r_1 + 32*r_0^-3*r_1^2 + 32*r_0^-4*r_1^3 + 16*r_0^-5*r_1^4 + 32*r_0^2*r_1^-5 + 48*r_0*r_1^-4 + 32*r_0^-1*r_1^-2 + 32*r_0^-2*r_1^-1 + 48*r_0^-4*r_1 + 32*r_0^-5*r_1^2 + 32*r_0*r_1^-6 + 32*r_1^-5 + 48*r_0^-1*r_1^-4 + 32*r_0^-2*r_1^-3 + 32*r_0^-3*r_1^-2 + 48*r_0^-4*r_1^-1 + 32*r_0^-5 + 32*r_0^-6*r_1 + 32*r_0^-1*r_1^-6 + 32*r_0^-2*r_1^-5 + 32*r_0^-3*r_1^-4 + 32*r_0^-4*r_1^-3 + 32*r_0^-5*r_1^-2 + 32*r_0^-6*r_1^-1 + 16*r_0^-4*r_1^-5 + 16*r_0^-5*r_1^-4)*q^3*s^7 + (16*r_0^4*r_1 + 32*r_0^3*r_1^2 + 32*r_0^2*r_1^3 + 16*r_0*r_1^4 + 16*r_0^4*r_1^-1 + 16*r_0^3 + 32*r_0^2*r_1 + 32*r_0*r_1^2 + 16*r_1^3 + 16*r_0^-1*r_1^4 + 32*r_0^3*r_1^-2 + 32*r_0^2*r_1^-1 + 32*r_0 + 32*r_1 + 32*r_0^-1*r_1^2 + 32*r_0^-2*r_1^3 + 32*r_0^2*r_1^-3 + 32*r_0*r_1^-2 + 32*r_1^-1 + 32*r_0^-1 + 32*r_0^-2*r_1 + 32*r_0^-3*r_1^2 + 16*r_0*r_1^-4 + 16*r_1^-3 + 32*r_0^-1*r_1^-2 + 32*r_0^-2*r_1^-1 + 16*r_0^-3 + 16*r_0^-4*r_1 + 16*r_0^-1*r_1^-4 + 32*r_0^-2*r_1^-3 + 32*r_0^-3*r_1^-2 + 16*r_0^-4*r_1^-1)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
f_15
Principal part: 4*e_(0, 0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 0, 1/2, 1/2, 1/2, 0)
Fourier series:
4*s + (4*r_0*r_1 + 4*r_0*r_1^-1 + 16 + 4*r_0^-1*r_1 + 4*r_0^-1*r_1^-1)*q*s + (4*r_0^2 + 16*r_0*r_1 + 4*r_1^2 + 16*r_0*r_1^-1 + 16 + 16*r_0^-1*r_1 + 4*r_1^-2 + 16*r_0^-1*r_1^-1 + 4*r_0^-2)*q^2*s + 16*s^3 + (16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2)*q^3*s + (16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 16*r_0*r_1^-1 + 16*r_0^-1*r_1 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2)*q*s^3 + (4*r_0^2*r_1^2 + 16*r_0^2 + 16*r_1^2 + 4*r_0^2*r_1^-2 + 16 + 4*r_0^-2*r_1^2 + 16*r_1^-2 + 16*r_0^-2 + 4*r_0^-2*r_1^-2)*q^4*s + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^2*s^3 + 24*s^5 + (4*r_0^3*r_1 + 16*r_0^2*r_1^2 + 4*r_0*r_1^3 + 4*r_0^3*r_1^-1 + 16*r_0*r_1 + 4*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 4*r_0*r_1^-3 + 16*r_0^-1*r_1^-1 + 4*r_0^-3*r_1 + 4*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 4*r_0^-3*r_1^-1)*q^5*s + (16*r_0^3*r_1^3 + 16*r_0^4 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_1^4 + 16*r_0^3*r_1^-1 + 16*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 64 + 16*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 16*r_0^-3*r_1^3 + 16*r_0*r_1^-3 + 16*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_1^-4 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-4 + 16*r_0^-3*r_1^-3)*q^3*s^3 + (4*r_0^3*r_1 + 16*r_0^2*r_1^2 + 4*r_0*r_1^3 + 4*r_0^3*r_1^-1 + 16*r_0*r_1 + 4*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 4*r_0*r_1^-3 + 16*r_0^-1*r_1^-1 + 4*r_0^-3*r_1 + 4*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 4*r_0^-3*r_1^-1)*q*s^5 + (16*r_0^3*r_1 + 16*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 16*r_0^-2*r_1^2 + 16*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1)*q^6*s + (16*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + 16*r_0^4 + 16*r_0^2*r_1^2 + 16*r_1^4 + 16*r_0^4*r_1^-2 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-2*r_1^4 + 16*r_0^2*r_1^-2 + 16*r_0^-2*r_1^2 + 16*r_0^2*r_1^-4 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-4*r_1^2 + 16*r_1^-4 + 16*r_0^-2*r_1^-2 + 16*r_0^-4 + 16*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2)*q^4*s^3 + (4*r_0^4*r_1^2 + 16*r_0^3*r_1^3 + 4*r_0^2*r_1^4 + 16*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_1^4 + 4*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 16*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 4*r_0^-2*r_1^4 + 16*r_0^3*r_1^-3 + 16*r_0*r_1^-1 + 32 + 16*r_0^-1*r_1 + 16*r_0^-3*r_1^3 + 4*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 16*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 4*r_0^-4*r_1^2 + 16*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-4 + 4*r_0^-2*r_1^-4 + 16*r_0^-3*r_1^-3 + 4*r_0^-4*r_1^-2)*q^2*s^5 + 32*s^7 + (16*r_0^3*r_1 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0*r_1^-3 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1)*q^7*s + (16*r_0^5*r_1 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 32*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 32*r_0^2 + 32*r_1^2 + 32*r_0^-1*r_1^3 + 32*r_0^-2*r_1^4 + 32*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 32*r_1^-2 + 32*r_0^-2 + 32*r_0^-3*r_1 + 32*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^5*s^3 + (16*r_0^5*r_1 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 32*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 32*r_0^2 + 32*r_1^2 + 32*r_0^-1*r_1^3 + 32*r_0^-2*r_1^4 + 32*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 32*r_1^-2 + 32*r_0^-2 + 32*r_0^-3*r_1 + 32*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^3*s^5 + (16*r_0^3*r_1 + 16*r_0*r_1^3 + 16*r_0^3*r_1^-1 + 32*r_0^2 + 32*r_1^2 + 16*r_0^-1*r_1^3 + 16*r_0*r_1^-3 + 32*r_1^-2 + 32*r_0^-2 + 16*r_0^-3*r_1 + 16*r_0^-1*r_1^-3 + 16*r_0^-3*r_1^-1)*q*s^7 + (4*r_0^4 + 16*r_0^2*r_1^2 + 4*r_1^4 + 16*r_0^2*r_1^-2 + 16 + 16*r_0^-2*r_1^2 + 4*r_1^-4 + 16*r_0^-2*r_1^-2 + 4*r_0^-4)*q^8*s + (16*r_0^5*r_1^3 + 16*r_0^4*r_1^4 + 16*r_0^3*r_1^5 + 16*r_0^6 + 32*r_0^5*r_1 + 16*r_0^4*r_1^2 + 64*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 32*r_0*r_1^5 + 16*r_1^6 + 32*r_0^5*r_1^-1 + 32*r_0^4 + 32*r_0^3*r_1 + 32*r_0*r_1^3 + 32*r_1^4 + 32*r_0^-1*r_1^5 + 16*r_0^5*r_1^-3 + 16*r_0^4*r_1^-2 + 32*r_0^3*r_1^-1 + 16*r_0^2 + 32*r_0*r_1 + 16*r_1^2 + 32*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 16*r_0^-3*r_1^5 + 16*r_0^4*r_1^-4 + 64*r_0^3*r_1^-3 + 32*r_0*r_1^-1 + 64 + 32*r_0^-1*r_1 + 64*r_0^-3*r_1^3 + 16*r_0^-4*r_1^4 + 16*r_0^3*r_1^-5 + 16*r_0^2*r_1^-4 + 32*r_0*r_1^-3 + 16*r_1^-2 + 32*r_0^-1*r_1^-1 + 16*r_0^-2 + 32*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0^-5*r_1^3 + 32*r_0*r_1^-5 + 32*r_1^-4 + 32*r_0^-1*r_1^-3 + 32*r_0^-3*r_1^-1 + 32*r_0^-4 + 32*r_0^-5*r_1 + 16*r_1^-6 + 32*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 64*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 32*r_0^-5*r_1^-1 + 16*r_0^-6 + 16*r_0^-3*r_1^-5 + 16*r_0^-4*r_1^-4 + 16*r_0^-5*r_1^-3)*q^6*s^3 + (4*r_0^6*r_1^2 + 16*r_0^4*r_1^4 + 4*r_0^2*r_1^6 + 16*r_0^6 + 32*r_0^4*r_1^2 + 32*r_0^2*r_1^4 + 16*r_1^6 + 4*r_0^6*r_1^-2 + 16*r_0^2*r_1^2 + 4*r_0^-2*r_1^6 + 32*r_0^4*r_1^-2 + 16*r_0^2 + 16*r_1^2 + 32*r_0^-2*r_1^4 + 16*r_0^4*r_1^-4 + 16*r_0^2*r_1^-2 + 32 + 16*r_0^-2*r_1^2 + 16*r_0^-4*r_1^4 + 32*r_0^2*r_1^-4 + 16*r_1^-2 + 16*r_0^-2 + 32*r_0^-4*r_1^2 + 4*r_0^2*r_1^-6 + 16*r_0^-2*r_1^-2 + 4*r_0^-6*r_1^2 + 16*r_1^-6 + 32*r_0^-2*r_1^-4 + 32*r_0^-4*r_1^-2 + 16*r_0^-6 + 4*r_0^-2*r_1^-6 + 16*r_0^-4*r_1^-4 + 4*r_0^-6*r_1^-2)*q^4*s^5 + (16*r_0^5*r_1 + 16*r_0^4*r_1^2 + 32*r_0^3*r_1^3 + 16*r_0^2*r_1^4 + 16*r_0*r_1^5 + 16*r_0^5*r_1^-1 + 16*r_0^3*r_1 + 32*r_0^2*r_1^2 + 16*r_0*r_1^3 + 16*r_0^-1*r_1^5 + 16*r_0^4*r_1^-2 + 16*r_0^3*r_1^-1 + 32*r_0*r_1 + 16*r_0^-1*r_1^3 + 16*r_0^-2*r_1^4 + 32*r_0^3*r_1^-3 + 32*r_0^2*r_1^-2 + 32*r_0*r_1^-1 + 32*r_0^-1*r_1 + 32*r_0^-2*r_1^2 + 32*r_0^-3*r_1^3 + 16*r_0^2*r_1^-4 + 16*r_0*r_1^-3 + 32*r_0^-1*r_1^-1 + 16*r_0^-3*r_1 + 16*r_0^-4*r_1^2 + 16*r_0*r_1^-5 + 16*r_0^-1*r_1^-3 + 32*r_0^-2*r_1^-2 + 16*r_0^-3*r_1^-1 + 16*r_0^-5*r_1 + 16*r_0^-1*r_1^-5 + 16*r_0^-2*r_1^-4 + 32*r_0^-3*r_1^-3 + 16*r_0^-4*r_1^-2 + 16*r_0^-5*r_1^-1)*q^2*s^7 + 52*s^9 + O(q, s)^10
--------------------------------------------------------------------------------


==> anc/data/2U(2)+A1/2U2+A1_products_1.txt <==
Gram matrix:
(0 0 0 0 2)
(0 0 0 2 0)
(0 0 2 0 0)
(0 2 0 0 0)
(2 0 0 0 0)

********** Borcherds products from pole order 1/4 **********



********** Weight one products **********

f_1
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 1/2)
Fourier series:
1/2 + (-2)*q + (-2)*s + 2*q^2 + (4*r^-1 + 4*r)*q*s + 2*s^2 + (-2*r^-2 - 4 - 2*r^2)*q^2*s + (-2*r^-2 - 4 - 2*r^2)*q*s^2 + 2*q^4 + (4*r^-2 + 4*r^2)*q^2*s^2 + 2*s^4 + (-4)*q^5 + (-4*r^-2 - 4*r^2)*q^4*s + (-4*r^-2 - 4*r^2)*q*s^4 + (-4)*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^5*s + (2*r^-4 + 4 + 2*r^4)*q^4*s^2 + (2*r^-4 + 4 + 2*r^4)*q^2*s^4 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q*s^5 + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^5*s^2 + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^2*s^5 + 2*q^8 + (4*r^-4 + 4*r^4)*q^4*s^4 + 2*s^8 + (-2)*q^9 + (-2*r^-4 - 4 - 2*r^4)*q^8*s + (-4*r^-6 - 4*r^-2 - 4*r^2 - 4*r^6)*q^5*s^4 + (-4*r^-6 - 4*r^-2 - 4*r^2 - 4*r^6)*q^4*s^5 + (-2*r^-4 - 4 - 2*r^4)*q*s^8 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_2
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/2, 0)
Fourier series:
2*s^(1/2) + (-2*r^-1 - 4 - 2*r)*q*s^(1/2) + (4*r^-1 + 4*r)*q^2*s^(1/2) + 4*s^(5/2) + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q*s^(5/2) + (2*r^-2 + 4 + 2*r^2)*q^4*s^(1/2) + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^(5/2) + 2*s^(9/2) + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q^5*s^(1/2) + (-2*r^-3 - 4 - 2*r^3)*q*s^(9/2) + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^(5/2) + (4*r^-3 + 4*r^3)*q^2*s^(9/2) + 4*s^(13/2) + (-4*r^-5 - 4*r^-4 - 4*r^-3 - 8 - 4*r^3 - 4*r^4 - 4*r^5)*q^5*s^(5/2) + (-4*r^-3 - 4*r^-2 - 4*r^2 - 4*r^3)*q*s^(13/2) + (4*r^-2 + 4*r^2)*q^8*s^(1/2) + (2*r^-6 + 4 + 2*r^6)*q^4*s^(9/2) + (4*r^-5 + 4*r^-1 + 4*r + 4*r^5)*q^2*s^(13/2) + 4*s^(17/2) + (-2*r^-3 - 4 - 2*r^3)*q^9*s^(1/2) + (-4*r^-6 - 4*r^-3 - 4*r^3 - 4*r^6)*q^5*s^(9/2) + (-4*r^-4 - 4*r^-1 - 4*r - 4*r^4)*q*s^(17/2) + O(q, s)^(21/2)
--------------------------------------------------------------------------------
f_3
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/2, 1/2)
Fourier series:
1/2 + (-2)*q + 2*s + 2*q^2 + (-4*r^-1 - 4*r)*q*s + 2*s^2 + (2*r^-2 + 4 + 2*r^2)*q^2*s + (-2*r^-2 - 4 - 2*r^2)*q*s^2 + 2*q^4 + (4*r^-2 + 4*r^2)*q^2*s^2 + 2*s^4 + (-4)*q^5 + (4*r^-2 + 4*r^2)*q^4*s + (-4*r^-2 - 4*r^2)*q*s^4 + 4*s^5 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^5*s + (2*r^-4 + 4 + 2*r^4)*q^4*s^2 + (2*r^-4 + 4 + 2*r^4)*q^2*s^4 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q*s^5 + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^5*s^2 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^2*s^5 + 2*q^8 + (4*r^-4 + 4*r^4)*q^4*s^4 + 2*s^8 + (-2)*q^9 + (2*r^-4 + 4 + 2*r^4)*q^8*s + (-4*r^-6 - 4*r^-2 - 4*r^2 - 4*r^6)*q^5*s^4 + (4*r^-6 + 4*r^-2 + 4*r^2 + 4*r^6)*q^4*s^5 + (-2*r^-4 - 4 - 2*r^4)*q*s^8 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_4
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0)
Fourier series:
2*q^(1/2) + (-2*r^-1 - 4 - 2*r)*q^(1/2)*s + 4*q^(5/2) + (4*r^-1 + 4*r)*q^(1/2)*s^2 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q^(5/2)*s + 2*q^(9/2) + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^(5/2)*s^2 + (2*r^-2 + 4 + 2*r^2)*q^(1/2)*s^4 + (-2*r^-3 - 4 - 2*r^3)*q^(9/2)*s + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q^(1/2)*s^5 + 4*q^(13/2) + (4*r^-3 + 4*r^3)*q^(9/2)*s^2 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^(5/2)*s^4 + (-4*r^-3 - 4*r^-2 - 4*r^2 - 4*r^3)*q^(13/2)*s + (-4*r^-5 - 4*r^-4 - 4*r^-3 - 8 - 4*r^3 - 4*r^4 - 4*r^5)*q^(5/2)*s^5 + 4*q^(17/2) + (4*r^-5 + 4*r^-1 + 4*r + 4*r^5)*q^(13/2)*s^2 + (2*r^-6 + 4 + 2*r^6)*q^(9/2)*s^4 + (4*r^-2 + 4*r^2)*q^(1/2)*s^8 + (-4*r^-4 - 4*r^-1 - 4*r - 4*r^4)*q^(17/2)*s + (-4*r^-6 - 4*r^-3 - 4*r^3 - 4*r^6)*q^(9/2)*s^5 + (-2*r^-3 - 4 - 2*r^3)*q^(1/2)*s^9 + O(q, s)^(21/2)
--------------------------------------------------------------------------------
f_5
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 1/2)
Fourier series:
1/2 + 2*q + (-2)*s + 2*q^2 + (-4*r^-1 - 4*r)*q*s + 2*s^2 + (-2*r^-2 - 4 - 2*r^2)*q^2*s + (2*r^-2 + 4 + 2*r^2)*q*s^2 + 2*q^4 + (4*r^-2 + 4*r^2)*q^2*s^2 + 2*s^4 + 4*q^5 + (-4*r^-2 - 4*r^2)*q^4*s + (4*r^-2 + 4*r^2)*q*s^4 + (-4)*s^5 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^5*s + (2*r^-4 + 4 + 2*r^4)*q^4*s^2 + (2*r^-4 + 4 + 2*r^4)*q^2*s^4 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q*s^5 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^5*s^2 + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^2*s^5 + 2*q^8 + (4*r^-4 + 4*r^4)*q^4*s^4 + 2*s^8 + 2*q^9 + (-2*r^-4 - 4 - 2*r^4)*q^8*s + (4*r^-6 + 4*r^-2 + 4*r^2 + 4*r^6)*q^5*s^4 + (-4*r^-6 - 4*r^-2 - 4*r^2 - 4*r^6)*q^4*s^5 + (2*r^-4 + 4 + 2*r^4)*q*s^8 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_6
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 0, 0)
Fourier series:
(4*r^(-1/2) + 4*r^(1/2))*q^(1/2)*s^(1/2) + (4*r^(-3/2) + 4*r^(-1/2) + 4*r^(1/2) + 4*r^(3/2))*q^(5/2)*s^(1/2) + (4*r^(-3/2) + 4*r^(-1/2) + 4*r^(1/2) + 4*r^(3/2))*q^(1/2)*s^(5/2) + (4*r^(-3/2) + 4*r^(3/2))*q^(9/2)*s^(1/2) + (4*r^(-7/2) + 8*r^(-5/2) + 4*r^(-1/2) + 4*r^(1/2) + 8*r^(5/2) + 4*r^(7/2))*q^(5/2)*s^(5/2) + (4*r^(-3/2) + 4*r^(3/2))*q^(1/2)*s^(9/2) + (4*r^(-5/2) + 4*r^(-1/2) + 4*r^(1/2) + 4*r^(5/2))*q^(13/2)*s^(1/2) + (4*r^(-9/2) + 4*r^(-3/2) + 4*r^(3/2) + 4*r^(9/2))*q^(9/2)*s^(5/2) + (4*r^(-9/2) + 4*r^(-3/2) + 4*r^(3/2) + 4*r^(9/2))*q^(5/2)*s^(9/2) + (4*r^(-5/2) + 4*r^(-1/2) + 4*r^(1/2) + 4*r^(5/2))*q^(1/2)*s^(13/2) + (4*r^(-5/2) + 4*r^(-3/2) + 4*r^(3/2) + 4*r^(5/2))*q^(17/2)*s^(1/2) + (4*r^(-11/2) + 4*r^(-9/2) + 4*r^(-7/2) + 4*r^(-3/2) + 4*r^(3/2) + 4*r^(7/2) + 4*r^(9/2) + 4*r^(11/2))*q^(13/2)*s^(5/2) + (4*r^(-9/2) + 4*r^(9/2))*q^(9/2)*s^(9/2) + (4*r^(-11/2) + 4*r^(-9/2) + 4*r^(-7/2) + 4*r^(-3/2) + 4*r^(3/2) + 4*r^(7/2) + 4*r^(9/2) + 4*r^(11/2))*q^(5/2)*s^(13/2) + (4*r^(-5/2) + 4*r^(-3/2) + 4*r^(3/2) + 4*r^(5/2))*q^(1/2)*s^(17/2) + O(q, s)^11
--------------------------------------------------------------------------------
f_7
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 1/2, 0)
Fourier series:
2*s^(1/2) + (2*r^-1 + 4 + 2*r)*q*s^(1/2) + (4*r^-1 + 4*r)*q^2*s^(1/2) + 4*s^(5/2) + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q*s^(5/2) + (2*r^-2 + 4 + 2*r^2)*q^4*s^(1/2) + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^(5/2) + 2*s^(9/2) + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q^5*s^(1/2) + (2*r^-3 + 4 + 2*r^3)*q*s^(9/2) + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^(5/2) + (4*r^-3 + 4*r^3)*q^2*s^(9/2) + 4*s^(13/2) + (4*r^-5 + 4*r^-4 + 4*r^-3 + 8 + 4*r^3 + 4*r^4 + 4*r^5)*q^5*s^(5/2) + (4*r^-3 + 4*r^-2 + 4*r^2 + 4*r^3)*q*s^(13/2) + (4*r^-2 + 4*r^2)*q^8*s^(1/2) + (2*r^-6 + 4 + 2*r^6)*q^4*s^(9/2) + (4*r^-5 + 4*r^-1 + 4*r + 4*r^5)*q^2*s^(13/2) + 4*s^(17/2) + (2*r^-3 + 4 + 2*r^3)*q^9*s^(1/2) + (4*r^-6 + 4*r^-3 + 4*r^3 + 4*r^6)*q^5*s^(9/2) + (4*r^-4 + 4*r^-1 + 4*r + 4*r^4)*q*s^(17/2) + O(q, s)^(21/2)
--------------------------------------------------------------------------------
f_8
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 0, 1/2)
Fourier series:
1/2 + 2*q + 2*s + 2*q^2 + (4*r^-1 + 4*r)*q*s + 2*s^2 + (2*r^-2 + 4 + 2*r^2)*q^2*s + (2*r^-2 + 4 + 2*r^2)*q*s^2 + 2*q^4 + (4*r^-2 + 4*r^2)*q^2*s^2 + 2*s^4 + 4*q^5 + (4*r^-2 + 4*r^2)*q^4*s + (4*r^-2 + 4*r^2)*q*s^4 + 4*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^5*s + (2*r^-4 + 4 + 2*r^4)*q^4*s^2 + (2*r^-4 + 4 + 2*r^4)*q^2*s^4 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q*s^5 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^5*s^2 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^2*s^5 + 2*q^8 + (4*r^-4 + 4*r^4)*q^4*s^4 + 2*s^8 + 2*q^9 + (2*r^-4 + 4 + 2*r^4)*q^8*s + (4*r^-6 + 4*r^-2 + 4*r^2 + 4*r^6)*q^5*s^4 + (4*r^-6 + 4*r^-2 + 4*r^2 + 4*r^6)*q^4*s^5 + (2*r^-4 + 4 + 2*r^4)*q*s^8 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_9
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 1/2, 0)
Fourier series:
2*q^(1/2) + (2*r^-1 + 4 + 2*r)*q^(1/2)*s + 4*q^(5/2) + (4*r^-1 + 4*r)*q^(1/2)*s^2 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q^(5/2)*s + 2*q^(9/2) + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^(5/2)*s^2 + (2*r^-2 + 4 + 2*r^2)*q^(1/2)*s^4 + (2*r^-3 + 4 + 2*r^3)*q^(9/2)*s + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q^(1/2)*s^5 + 4*q^(13/2) + (4*r^-3 + 4*r^3)*q^(9/2)*s^2 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^(5/2)*s^4 + (4*r^-3 + 4*r^-2 + 4*r^2 + 4*r^3)*q^(13/2)*s + (4*r^-5 + 4*r^-4 + 4*r^-3 + 8 + 4*r^3 + 4*r^4 + 4*r^5)*q^(5/2)*s^5 + 4*q^(17/2) + (4*r^-5 + 4*r^-1 + 4*r + 4*r^5)*q^(13/2)*s^2 + (2*r^-6 + 4 + 2*r^6)*q^(9/2)*s^4 + (4*r^-2 + 4*r^2)*q^(1/2)*s^8 + (4*r^-4 + 4*r^-1 + 4*r + 4*r^4)*q^(17/2)*s + (4*r^-6 + 4*r^-3 + 4*r^3 + 4*r^6)*q^(9/2)*s^5 + (2*r^-3 + 4 + 2*r^3)*q^(1/2)*s^9 + O(q, s)^(21/2)
--------------------------------------------------------------------------------


********** Weight two products **********


f_10
Principal part: 4*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 0)
Fourier series:
(-2*r^(-1/2) + 2*r^(1/2))*q^(1/2)*s^(1/2) + (2*r^(-3/2) + 6*r^(-1/2) - 6*r^(1/2) - 2*r^(3/2))*q^(5/2)*s^(1/2) + (2*r^(-3/2) + 6*r^(-1/2) - 6*r^(1/2) - 2*r^(3/2))*q^(1/2)*s^(5/2) + (-6*r^(-3/2) + 6*r^(3/2))*q^(9/2)*s^(1/2) + (2*r^(-7/2) - 20*r^(-5/2) + 14*r^(-1/2) - 14*r^(1/2) + 20*r^(5/2) - 2*r^(7/2))*q^(5/2)*s^(5/2) + (-6*r^(-3/2) + 6*r^(3/2))*q^(1/2)*s^(9/2) + (-2*r^(-5/2) - 10*r^(-1/2) + 10*r^(1/2) + 2*r^(5/2))*q^(13/2)*s^(1/2) + (6*r^(-9/2) + 18*r^(-3/2) - 18*r^(3/2) - 6*r^(9/2))*q^(9/2)*s^(5/2) + (6*r^(-9/2) + 18*r^(-3/2) - 18*r^(3/2) - 6*r^(9/2))*q^(5/2)*s^(9/2) + (-2*r^(-5/2) - 10*r^(-1/2) + 10*r^(1/2) + 2*r^(5/2))*q^(1/2)*s^(13/2) + (6*r^(-5/2) + 10*r^(-3/2) - 10*r^(3/2) - 6*r^(5/2))*q^(17/2)*s^(1/2) + (-6*r^(-11/2) + 14*r^(-9/2) + 18*r^(-7/2) - 22*r^(-3/2) + 22*r^(3/2) - 18*r^(7/2) - 14*r^(9/2) + 6*r^(11/2))*q^(13/2)*s^(5/2) + (-18*r^(-9/2) + 18*r^(9/2))*q^(9/2)*s^(9/2) + (-6*r^(-11/2) + 14*r^(-9/2) + 18*r^(-7/2) - 22*r^(-3/2) + 22*r^(3/2) - 18*r^(7/2) - 14*r^(9/2) + 6*r^(11/2))*q^(5/2)*s^(13/2) + (6*r^(-5/2) + 10*r^(-3/2) - 10*r^(3/2) - 6*r^(5/2))*q^(1/2)*s^(17/2) + O(q, s)^11
--------------------------------------------------------------------------------


==> anc/data/2U(2)+A1/2U2+A1_products_2.txt <==
Gram matrix:
(0 0 0 0 2)
(0 0 0 2 0)
(0 0 2 0 0)
(0 2 0 0 0)
(2 0 0 0 0)

********** Weight two Borcherds products from pole order 1/2 **********

f_1
Principal part: 4*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(0, 1/2, 0, 0, 0)
Fourier series:
(-4)*q + 4*s + (-16)*q^3 + (4*r^-2 + 32*r^-1 + 24 + 32*r + 4*r^2)*q^2*s + (-4*r^-2 - 32*r^-1 - 24 - 32*r - 4*r^2)*q*s^2 + 16*s^3 + (-24)*q^5 + (24*r^-2 + 48 + 24*r^2)*q^4*s + (-32*r^-3 - 48*r^-2 - 96*r^-1 - 32 - 96*r - 48*r^2 - 32*r^3)*q^3*s^2 + (32*r^-3 + 48*r^-2 + 96*r^-1 + 32 + 96*r + 48*r^2 + 32*r^3)*q^2*s^3 + (-24*r^-2 - 48 - 24*r^2)*q*s^4 + 24*s^5 + (-32)*q^7 + (32*r^-3 + 48*r^-2 + 96*r^-1 + 32 + 96*r + 48*r^2 + 32*r^3)*q^6*s + (-24*r^-4 - 96*r^-3 - 24*r^-2 - 96*r^-1 - 96 - 96*r - 24*r^2 - 96*r^3 - 24*r^4)*q^5*s^2 + (48*r^-4 + 96*r^-2 + 96 + 96*r^2 + 48*r^4)*q^4*s^3 + (-48*r^-4 - 96*r^-2 - 96 - 96*r^2 - 48*r^4)*q^3*s^4 + (24*r^-4 + 96*r^-3 + 24*r^-2 + 96*r^-1 + 96 + 96*r + 24*r^2 + 96*r^3 + 24*r^4)*q^2*s^5 + (-32*r^-3 - 48*r^-2 - 96*r^-1 - 32 - 96*r - 48*r^2 - 32*r^3)*q*s^6 + 32*s^7 + (-52)*q^9 + (4*r^-4 + 32*r^-2 + 24 + 32*r^2 + 4*r^4)*q^8*s + (-32*r^-5 - 32*r^-4 - 96*r^-3 - 96*r^-2 - 128*r^-1 - 128*r - 96*r^2 - 96*r^3 - 32*r^4 - 32*r^5)*q^7*s^2 + (16*r^-6 + 96*r^-5 + 96*r^-4 + 224*r^-3 + 48*r^-2 + 192*r^-1 + 192 + 192*r + 48*r^2 + 224*r^3 + 96*r^4 + 96*r^5 + 16*r^6)*q^6*s^3 + (-24*r^-6 - 96*r^-4 - 120*r^-2 - 96 - 120*r^2 - 96*r^4 - 24*r^6)*q^5*s^4 + (24*r^-6 + 96*r^-4 + 120*r^-2 + 96 + 120*r^2 + 96*r^4 + 24*r^6)*q^4*s^5 + (-16*r^-6 - 96*r^-5 - 96*r^-4 - 224*r^-3 - 48*r^-2 - 192*r^-1 - 192 - 192*r - 48*r^2 - 224*r^3 - 96*r^4 - 96*r^5 - 16*r^6)*q^3*s^6 + (32*r^-5 + 32*r^-4 + 96*r^-3 + 96*r^-2 + 128*r^-1 + 128*r + 96*r^2 + 96*r^3 + 32*r^4 + 32*r^5)*q^2*s^7 + (-4*r^-4 - 32*r^-2 - 24 - 32*r^2 - 4*r^4)*q*s^8 + 52*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
f_2
Principal part: 4*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(0, 1/2, 0, 0, 1/2)
Fourier series:
1/4 + 2*q + 2*s + 6*q^2 + (-12*r^-1 - 24 - 12*r)*q*s + 6*s^2 + 8*q^3 + (2*r^-2 + 16*r^-1 + 12 + 16*r + 2*r^2)*q^2*s + (2*r^-2 + 16*r^-1 + 12 + 16*r + 2*r^2)*q*s^2 + 8*s^3 + 6*q^4 + (-24*r^-2 - 48*r^-1 - 48 - 48*r - 24*r^2)*q^3*s + (36*r^-2 + 72 + 36*r^2)*q^2*s^2 + (-24*r^-2 - 48*r^-1 - 48 - 48*r - 24*r^2)*q*s^3 + 6*s^4 + 12*q^5 + (12*r^-2 + 24 + 12*r^2)*q^4*s + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q^3*s^2 + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q^2*s^3 + (12*r^-2 + 24 + 12*r^2)*q*s^4 + 12*s^5 + 24*q^6 + (-12*r^-3 - 48*r^-2 - 60*r^-1 - 48 - 60*r - 48*r^2 - 12*r^3)*q^5*s + (6*r^-4 + 48*r^-2 + 36 + 48*r^2 + 6*r^4)*q^4*s^2 + (-24*r^-4 - 96*r^-3 - 96*r^-2 - 96*r^-1 - 144 - 96*r - 96*r^2 - 96*r^3 - 24*r^4)*q^3*s^3 + (6*r^-4 + 48*r^-2 + 36 + 48*r^2 + 6*r^4)*q^2*s^4 + (-12*r^-3 - 48*r^-2 - 60*r^-1 - 48 - 60*r - 48*r^2 - 12*r^3)*q*s^5 + 24*s^6 + 16*q^7 + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q^6*s + (12*r^-4 + 48*r^-3 + 12*r^-2 + 48*r^-1 + 48 + 48*r + 12*r^2 + 48*r^3 + 12*r^4)*q^5*s^2 + (24*r^-4 + 48*r^-2 + 48 + 48*r^2 + 24*r^4)*q^4*s^3 + (24*r^-4 + 48*r^-2 + 48 + 48*r^2 + 24*r^4)*q^3*s^4 + (12*r^-4 + 48*r^-3 + 12*r^-2 + 48*r^-1 + 48 + 48*r + 12*r^2 + 48*r^3 + 12*r^4)*q^2*s^5 + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q*s^6 + 16*s^7 + 6*q^8 + (-48*r^-3 - 48*r^-2 - 48*r^-1 - 96 - 48*r - 48*r^2 - 48*r^3)*q^7*s + (72*r^-4 + 144*r^-2 + 144 + 144*r^2 + 72*r^4)*q^6*s^2 + (-48*r^-5 - 96*r^-4 - 96*r^-3 - 144*r^-2 - 144*r^-1 - 96 - 144*r - 144*r^2 - 96*r^3 - 96*r^4 - 48*r^5)*q^5*s^3 + (36*r^-4 + 72 + 36*r^4)*q^4*s^4 + (-48*r^-5 - 96*r^-4 - 96*r^-3 - 144*r^-2 - 144*r^-1 - 96 - 144*r - 144*r^2 - 96*r^3 - 96*r^4 - 48*r^5)*q^3*s^5 + (72*r^-4 + 144*r^-2 + 144 + 144*r^2 + 72*r^4)*q^2*s^6 + (-48*r^-3 - 48*r^-2 - 48*r^-1 - 96 - 48*r - 48*r^2 - 48*r^3)*q*s^7 + 6*s^8 + 26*q^9 + (2*r^-4 + 16*r^-2 + 12 + 16*r^2 + 2*r^4)*q^8*s + (16*r^-5 + 16*r^-4 + 48*r^-3 + 48*r^-2 + 64*r^-1 + 64*r + 48*r^2 + 48*r^3 + 16*r^4 + 16*r^5)*q^7*s^2 + (8*r^-6 + 48*r^-5 + 48*r^-4 + 112*r^-3 + 24*r^-2 + 96*r^-1 + 96 + 96*r + 24*r^2 + 112*r^3 + 48*r^4 + 48*r^5 + 8*r^6)*q^6*s^3 + (12*r^-6 + 48*r^-4 + 60*r^-2 + 48 + 60*r^2 + 48*r^4 + 12*r^6)*q^5*s^4 + (12*r^-6 + 48*r^-4 + 60*r^-2 + 48 + 60*r^2 + 48*r^4 + 12*r^6)*q^4*s^5 + (8*r^-6 + 48*r^-5 + 48*r^-4 + 112*r^-3 + 24*r^-2 + 96*r^-1 + 96 + 96*r + 24*r^2 + 112*r^3 + 48*r^4 + 48*r^5 + 8*r^6)*q^3*s^6 + (16*r^-5 + 16*r^-4 + 48*r^-3 + 48*r^-2 + 64*r^-1 + 64*r + 48*r^2 + 48*r^3 + 16*r^4 + 16*r^5)*q^2*s^7 + (2*r^-4 + 16*r^-2 + 12 + 16*r^2 + 2*r^4)*q*s^8 + 26*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_3
Principal part: 4*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 0, 0, 1/2, 1/2)
Fourier series:
-1/4 + 2*q + (-2)*s + (-6)*q^2 + (-12*r^-1 - 24 - 12*r)*q*s + (-6)*s^2 + 8*q^3 + (-2*r^-2 - 16*r^-1 - 12 - 16*r - 2*r^2)*q^2*s + (2*r^-2 + 16*r^-1 + 12 + 16*r + 2*r^2)*q*s^2 + (-8)*s^3 + (-6)*q^4 + (-24*r^-2 - 48*r^-1 - 48 - 48*r - 24*r^2)*q^3*s + (-36*r^-2 - 72 - 36*r^2)*q^2*s^2 + (-24*r^-2 - 48*r^-1 - 48 - 48*r - 24*r^2)*q*s^3 + (-6)*s^4 + 12*q^5 + (-12*r^-2 - 24 - 12*r^2)*q^4*s + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q^3*s^2 + (-16*r^-3 - 24*r^-2 - 48*r^-1 - 16 - 48*r - 24*r^2 - 16*r^3)*q^2*s^3 + (12*r^-2 + 24 + 12*r^2)*q*s^4 + (-12)*s^5 + (-24)*q^6 + (-12*r^-3 - 48*r^-2 - 60*r^-1 - 48 - 60*r - 48*r^2 - 12*r^3)*q^5*s + (-6*r^-4 - 48*r^-2 - 36 - 48*r^2 - 6*r^4)*q^4*s^2 + (-24*r^-4 - 96*r^-3 - 96*r^-2 - 96*r^-1 - 144 - 96*r - 96*r^2 - 96*r^3 - 24*r^4)*q^3*s^3 + (-6*r^-4 - 48*r^-2 - 36 - 48*r^2 - 6*r^4)*q^2*s^4 + (-12*r^-3 - 48*r^-2 - 60*r^-1 - 48 - 60*r - 48*r^2 - 12*r^3)*q*s^5 + (-24)*s^6 + 16*q^7 + (-16*r^-3 - 24*r^-2 - 48*r^-1 - 16 - 48*r - 24*r^2 - 16*r^3)*q^6*s + (12*r^-4 + 48*r^-3 + 12*r^-2 + 48*r^-1 + 48 + 48*r + 12*r^2 + 48*r^3 + 12*r^4)*q^5*s^2 + (-24*r^-4 - 48*r^-2 - 48 - 48*r^2 - 24*r^4)*q^4*s^3 + (24*r^-4 + 48*r^-2 + 48 + 48*r^2 + 24*r^4)*q^3*s^4 + (-12*r^-4 - 48*r^-3 - 12*r^-2 - 48*r^-1 - 48 - 48*r - 12*r^2 - 48*r^3 - 12*r^4)*q^2*s^5 + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q*s^6 + (-16)*s^7 + (-6)*q^8 + (-48*r^-3 - 48*r^-2 - 48*r^-1 - 96 - 48*r - 48*r^2 - 48*r^3)*q^7*s + (-72*r^-4 - 144*r^-2 - 144 - 144*r^2 - 72*r^4)*q^6*s^2 + (-48*r^-5 - 96*r^-4 - 96*r^-3 - 144*r^-2 - 144*r^-1 - 96 - 144*r - 144*r^2 - 96*r^3 - 96*r^4 - 48*r^5)*q^5*s^3 + (-36*r^-4 - 72 - 36*r^4)*q^4*s^4 + (-48*r^-5 - 96*r^-4 - 96*r^-3 - 144*r^-2 - 144*r^-1 - 96 - 144*r - 144*r^2 - 96*r^3 - 96*r^4 - 48*r^5)*q^3*s^5 + (-72*r^-4 - 144*r^-2 - 144 - 144*r^2 - 72*r^4)*q^2*s^6 + (-48*r^-3 - 48*r^-2 - 48*r^-1 - 96 - 48*r - 48*r^2 - 48*r^3)*q*s^7 + (-6)*s^8 + 26*q^9 + (-2*r^-4 - 16*r^-2 - 12 - 16*r^2 - 2*r^4)*q^8*s + (16*r^-5 + 16*r^-4 + 48*r^-3 + 48*r^-2 + 64*r^-1 + 64*r + 48*r^2 + 48*r^3 + 16*r^4 + 16*r^5)*q^7*s^2 + (-8*r^-6 - 48*r^-5 - 48*r^-4 - 112*r^-3 - 24*r^-2 - 96*r^-1 - 96 - 96*r - 24*r^2 - 112*r^3 - 48*r^4 - 48*r^5 - 8*r^6)*q^6*s^3 + (12*r^-6 + 48*r^-4 + 60*r^-2 + 48 + 60*r^2 + 48*r^4 + 12*r^6)*q^5*s^4 + (-12*r^-6 - 48*r^-4 - 60*r^-2 - 48 - 60*r^2 - 48*r^4 - 12*r^6)*q^4*s^5 + (8*r^-6 + 48*r^-5 + 48*r^-4 + 112*r^-3 + 24*r^-2 + 96*r^-1 + 96 + 96*r + 24*r^2 + 112*r^3 + 48*r^4 + 48*r^5 + 8*r^6)*q^3*s^6 + (-16*r^-5 - 16*r^-4 - 48*r^-3 - 48*r^-2 - 64*r^-1 - 64*r - 48*r^2 - 48*r^3 - 16*r^4 - 16*r^5)*q^2*s^7 + (2*r^-4 + 16*r^-2 + 12 + 16*r^2 + 2*r^4)*q*s^8 + (-26)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_4
Principal part: 4*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 0, 0, 0, 1/2)
Fourier series:
-1/4 + 2*q + 2*s + (-6)*q^2 + (12*r^-1 + 24 + 12*r)*q*s + (-6)*s^2 + 8*q^3 + (2*r^-2 + 16*r^-1 + 12 + 16*r + 2*r^2)*q^2*s + (2*r^-2 + 16*r^-1 + 12 + 16*r + 2*r^2)*q*s^2 + 8*s^3 + (-6)*q^4 + (24*r^-2 + 48*r^-1 + 48 + 48*r + 24*r^2)*q^3*s + (-36*r^-2 - 72 - 36*r^2)*q^2*s^2 + (24*r^-2 + 48*r^-1 + 48 + 48*r + 24*r^2)*q*s^3 + (-6)*s^4 + 12*q^5 + (12*r^-2 + 24 + 12*r^2)*q^4*s + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q^3*s^2 + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q^2*s^3 + (12*r^-2 + 24 + 12*r^2)*q*s^4 + 12*s^5 + (-24)*q^6 + (12*r^-3 + 48*r^-2 + 60*r^-1 + 48 + 60*r + 48*r^2 + 12*r^3)*q^5*s + (-6*r^-4 - 48*r^-2 - 36 - 48*r^2 - 6*r^4)*q^4*s^2 + (24*r^-4 + 96*r^-3 + 96*r^-2 + 96*r^-1 + 144 + 96*r + 96*r^2 + 96*r^3 + 24*r^4)*q^3*s^3 + (-6*r^-4 - 48*r^-2 - 36 - 48*r^2 - 6*r^4)*q^2*s^4 + (12*r^-3 + 48*r^-2 + 60*r^-1 + 48 + 60*r + 48*r^2 + 12*r^3)*q*s^5 + (-24)*s^6 + 16*q^7 + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q^6*s + (12*r^-4 + 48*r^-3 + 12*r^-2 + 48*r^-1 + 48 + 48*r + 12*r^2 + 48*r^3 + 12*r^4)*q^5*s^2 + (24*r^-4 + 48*r^-2 + 48 + 48*r^2 + 24*r^4)*q^4*s^3 + (24*r^-4 + 48*r^-2 + 48 + 48*r^2 + 24*r^4)*q^3*s^4 + (12*r^-4 + 48*r^-3 + 12*r^-2 + 48*r^-1 + 48 + 48*r + 12*r^2 + 48*r^3 + 12*r^4)*q^2*s^5 + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q*s^6 + 16*s^7 + (-6)*q^8 + (48*r^-3 + 48*r^-2 + 48*r^-1 + 96 + 48*r + 48*r^2 + 48*r^3)*q^7*s + (-72*r^-4 - 144*r^-2 - 144 - 144*r^2 - 72*r^4)*q^6*s^2 + (48*r^-5 + 96*r^-4 + 96*r^-3 + 144*r^-2 + 144*r^-1 + 96 + 144*r + 144*r^2 + 96*r^3 + 96*r^4 + 48*r^5)*q^5*s^3 + (-36*r^-4 - 72 - 36*r^4)*q^4*s^4 + (48*r^-5 + 96*r^-4 + 96*r^-3 + 144*r^-2 + 144*r^-1 + 96 + 144*r + 144*r^2 + 96*r^3 + 96*r^4 + 48*r^5)*q^3*s^5 + (-72*r^-4 - 144*r^-2 - 144 - 144*r^2 - 72*r^4)*q^2*s^6 + (48*r^-3 + 48*r^-2 + 48*r^-1 + 96 + 48*r + 48*r^2 + 48*r^3)*q*s^7 + (-6)*s^8 + 26*q^9 + (2*r^-4 + 16*r^-2 + 12 + 16*r^2 + 2*r^4)*q^8*s + (16*r^-5 + 16*r^-4 + 48*r^-3 + 48*r^-2 + 64*r^-1 + 64*r + 48*r^2 + 48*r^3 + 16*r^4 + 16*r^5)*q^7*s^2 + (8*r^-6 + 48*r^-5 + 48*r^-4 + 112*r^-3 + 24*r^-2 + 96*r^-1 + 96 + 96*r + 24*r^2 + 112*r^3 + 48*r^4 + 48*r^5 + 8*r^6)*q^6*s^3 + (12*r^-6 + 48*r^-4 + 60*r^-2 + 48 + 60*r^2 + 48*r^4 + 12*r^6)*q^5*s^4 + (12*r^-6 + 48*r^-4 + 60*r^-2 + 48 + 60*r^2 + 48*r^4 + 12*r^6)*q^4*s^5 + (8*r^-6 + 48*r^-5 + 48*r^-4 + 112*r^-3 + 24*r^-2 + 96*r^-1 + 96 + 96*r + 24*r^2 + 112*r^3 + 48*r^4 + 48*r^5 + 8*r^6)*q^3*s^6 + (16*r^-5 + 16*r^-4 + 48*r^-3 + 48*r^-2 + 64*r^-1 + 64*r + 48*r^2 + 48*r^3 + 16*r^4 + 16*r^5)*q^2*s^7 + (2*r^-4 + 16*r^-2 + 12 + 16*r^2 + 2*r^4)*q*s^8 + 26*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_5
Principal part: 4*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 1/2, 0, 1/2, 1/2)
Fourier series:
1/4 + 2*q + (-2)*s + 6*q^2 + (12*r^-1 + 24 + 12*r)*q*s + 6*s^2 + 8*q^3 + (-2*r^-2 - 16*r^-1 - 12 - 16*r - 2*r^2)*q^2*s + (2*r^-2 + 16*r^-1 + 12 + 16*r + 2*r^2)*q*s^2 + (-8)*s^3 + 6*q^4 + (24*r^-2 + 48*r^-1 + 48 + 48*r + 24*r^2)*q^3*s + (36*r^-2 + 72 + 36*r^2)*q^2*s^2 + (24*r^-2 + 48*r^-1 + 48 + 48*r + 24*r^2)*q*s^3 + 6*s^4 + 12*q^5 + (-12*r^-2 - 24 - 12*r^2)*q^4*s + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q^3*s^2 + (-16*r^-3 - 24*r^-2 - 48*r^-1 - 16 - 48*r - 24*r^2 - 16*r^3)*q^2*s^3 + (12*r^-2 + 24 + 12*r^2)*q*s^4 + (-12)*s^5 + 24*q^6 + (12*r^-3 + 48*r^-2 + 60*r^-1 + 48 + 60*r + 48*r^2 + 12*r^3)*q^5*s + (6*r^-4 + 48*r^-2 + 36 + 48*r^2 + 6*r^4)*q^4*s^2 + (24*r^-4 + 96*r^-3 + 96*r^-2 + 96*r^-1 + 144 + 96*r + 96*r^2 + 96*r^3 + 24*r^4)*q^3*s^3 + (6*r^-4 + 48*r^-2 + 36 + 48*r^2 + 6*r^4)*q^2*s^4 + (12*r^-3 + 48*r^-2 + 60*r^-1 + 48 + 60*r + 48*r^2 + 12*r^3)*q*s^5 + 24*s^6 + 16*q^7 + (-16*r^-3 - 24*r^-2 - 48*r^-1 - 16 - 48*r - 24*r^2 - 16*r^3)*q^6*s + (12*r^-4 + 48*r^-3 + 12*r^-2 + 48*r^-1 + 48 + 48*r + 12*r^2 + 48*r^3 + 12*r^4)*q^5*s^2 + (-24*r^-4 - 48*r^-2 - 48 - 48*r^2 - 24*r^4)*q^4*s^3 + (24*r^-4 + 48*r^-2 + 48 + 48*r^2 + 24*r^4)*q^3*s^4 + (-12*r^-4 - 48*r^-3 - 12*r^-2 - 48*r^-1 - 48 - 48*r - 12*r^2 - 48*r^3 - 12*r^4)*q^2*s^5 + (16*r^-3 + 24*r^-2 + 48*r^-1 + 16 + 48*r + 24*r^2 + 16*r^3)*q*s^6 + (-16)*s^7 + 6*q^8 + (48*r^-3 + 48*r^-2 + 48*r^-1 + 96 + 48*r + 48*r^2 + 48*r^3)*q^7*s + (72*r^-4 + 144*r^-2 + 144 + 144*r^2 + 72*r^4)*q^6*s^2 + (48*r^-5 + 96*r^-4 + 96*r^-3 + 144*r^-2 + 144*r^-1 + 96 + 144*r + 144*r^2 + 96*r^3 + 96*r^4 + 48*r^5)*q^5*s^3 + (36*r^-4 + 72 + 36*r^4)*q^4*s^4 + (48*r^-5 + 96*r^-4 + 96*r^-3 + 144*r^-2 + 144*r^-1 + 96 + 144*r + 144*r^2 + 96*r^3 + 96*r^4 + 48*r^5)*q^3*s^5 + (72*r^-4 + 144*r^-2 + 144 + 144*r^2 + 72*r^4)*q^2*s^6 + (48*r^-3 + 48*r^-2 + 48*r^-1 + 96 + 48*r + 48*r^2 + 48*r^3)*q*s^7 + 6*s^8 + 26*q^9 + (-2*r^-4 - 16*r^-2 - 12 - 16*r^2 - 2*r^4)*q^8*s + (16*r^-5 + 16*r^-4 + 48*r^-3 + 48*r^-2 + 64*r^-1 + 64*r + 48*r^2 + 48*r^3 + 16*r^4 + 16*r^5)*q^7*s^2 + (-8*r^-6 - 48*r^-5 - 48*r^-4 - 112*r^-3 - 24*r^-2 - 96*r^-1 - 96 - 96*r - 24*r^2 - 112*r^3 - 48*r^4 - 48*r^5 - 8*r^6)*q^6*s^3 + (12*r^-6 + 48*r^-4 + 60*r^-2 + 48 + 60*r^2 + 48*r^4 + 12*r^6)*q^5*s^4 + (-12*r^-6 - 48*r^-4 - 60*r^-2 - 48 - 60*r^2 - 48*r^4 - 12*r^6)*q^4*s^5 + (8*r^-6 + 48*r^-5 + 48*r^-4 + 112*r^-3 + 24*r^-2 + 96*r^-1 + 96 + 96*r + 24*r^2 + 112*r^3 + 48*r^4 + 48*r^5 + 8*r^6)*q^3*s^6 + (-16*r^-5 - 16*r^-4 - 48*r^-3 - 48*r^-2 - 64*r^-1 - 64*r - 48*r^2 - 48*r^3 - 16*r^4 - 16*r^5)*q^2*s^7 + (2*r^-4 + 16*r^-2 + 12 + 16*r^2 + 2*r^4)*q*s^8 + (-26)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_6
Principal part: 4*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 1/2, 0, 0, 0)
Fourier series:
(-4)*q + (-4)*s + (-16)*q^3 + (-4*r^-2 - 32*r^-1 - 24 - 32*r - 4*r^2)*q^2*s + (-4*r^-2 - 32*r^-1 - 24 - 32*r - 4*r^2)*q*s^2 + (-16)*s^3 + (-24)*q^5 + (-24*r^-2 - 48 - 24*r^2)*q^4*s + (-32*r^-3 - 48*r^-2 - 96*r^-1 - 32 - 96*r - 48*r^2 - 32*r^3)*q^3*s^2 + (-32*r^-3 - 48*r^-2 - 96*r^-1 - 32 - 96*r - 48*r^2 - 32*r^3)*q^2*s^3 + (-24*r^-2 - 48 - 24*r^2)*q*s^4 + (-24)*s^5 + (-32)*q^7 + (-32*r^-3 - 48*r^-2 - 96*r^-1 - 32 - 96*r - 48*r^2 - 32*r^3)*q^6*s + (-24*r^-4 - 96*r^-3 - 24*r^-2 - 96*r^-1 - 96 - 96*r - 24*r^2 - 96*r^3 - 24*r^4)*q^5*s^2 + (-48*r^-4 - 96*r^-2 - 96 - 96*r^2 - 48*r^4)*q^4*s^3 + (-48*r^-4 - 96*r^-2 - 96 - 96*r^2 - 48*r^4)*q^3*s^4 + (-24*r^-4 - 96*r^-3 - 24*r^-2 - 96*r^-1 - 96 - 96*r - 24*r^2 - 96*r^3 - 24*r^4)*q^2*s^5 + (-32*r^-3 - 48*r^-2 - 96*r^-1 - 32 - 96*r - 48*r^2 - 32*r^3)*q*s^6 + (-32)*s^7 + (-52)*q^9 + (-4*r^-4 - 32*r^-2 - 24 - 32*r^2 - 4*r^4)*q^8*s + (-32*r^-5 - 32*r^-4 - 96*r^-3 - 96*r^-2 - 128*r^-1 - 128*r - 96*r^2 - 96*r^3 - 32*r^4 - 32*r^5)*q^7*s^2 + (-16*r^-6 - 96*r^-5 - 96*r^-4 - 224*r^-3 - 48*r^-2 - 192*r^-1 - 192 - 192*r - 48*r^2 - 224*r^3 - 96*r^4 - 96*r^5 - 16*r^6)*q^6*s^3 + (-24*r^-6 - 96*r^-4 - 120*r^-2 - 96 - 120*r^2 - 96*r^4 - 24*r^6)*q^5*s^4 + (-24*r^-6 - 96*r^-4 - 120*r^-2 - 96 - 120*r^2 - 96*r^4 - 24*r^6)*q^4*s^5 + (-16*r^-6 - 96*r^-5 - 96*r^-4 - 224*r^-3 - 48*r^-2 - 192*r^-1 - 192 - 192*r - 48*r^2 - 224*r^3 - 96*r^4 - 96*r^5 - 16*r^6)*q^3*s^6 + (-32*r^-5 - 32*r^-4 - 96*r^-3 - 96*r^-2 - 128*r^-1 - 128*r - 96*r^2 - 96*r^3 - 32*r^4 - 32*r^5)*q^2*s^7 + (-4*r^-4 - 32*r^-2 - 24 - 32*r^2 - 4*r^4)*q*s^8 + (-52)*s^9 + O(q, s)^11
--------------------------------------------------------------------------------


==> anc/data/2U(3)+A1/2U3+A1_weight_one_products.txt <==
Gram matrix:
(0 0 0 0 3)
(0 0 0 3 0)
(0 0 2 0 0)
(0 3 0 0 0)
(3 0 0 0 0)

********** Weight one Borcherds products **********

f_1
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 1/3) + q^(-1/4)e_(0, 0, 1/2, 0, 2/3)
Fourier series:
1 + (-3)*q + (-3)*s + (3*r^-1 + 3 + 3*r)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q^3*s + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q*s^3 + (-3)*s^4 + (3*r^-2 + 3 + 3*r^2)*q^4*s + (3*r^-2 + 3 + 3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6)*q^7 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^4*s^3 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^3*s^4 + (-6)*s^7 + (3*r^-3 + 3*r^-2 + 3*r^-1 + 3*r + 3*r^2 + 3*r^3)*q^7*s + (3*r^-4 + 3 + 3*r^4)*q^4*s^4 + (3*r^-3 + 3*r^-2 + 3*r^-1 + 3*r + 3*r^2 + 3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_2
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/3, 0) + q^(-1/4)e_(0, 0, 1/2, 2/3, 0)
Fourier series:
s + (-r^-1 - 1 - r)*q*s + (r^-2 + 2*r^-1 + 2*r + r^2)*q^3*s + s^4 + (-r^-2 - 1 - r^2)*q^4*s + (-r^-2 - 1 - r^2)*q*s^4 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^3*s^4 + 2*s^7 + (-r^-3 - r^-2 - r^-1 - r - r^2 - r^3)*q^7*s + (-r^-4 - 1 - r^4)*q^4*s^4 + (-r^-3 - r^-2 - r^-1 - r - r^2 - r^3)*q*s^7 + (2*r^-3 + 2 + 2*r^3)*q^9*s + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
f_3
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/3, 2/3) + q^(-1/4)e_(0, 0, 1/2, 2/3, 1/3)
Fourier series:
1 + (-3)*q + (-3*zeta3)*s + (3*zeta3*r^-1 + 3*zeta3 + 3*zeta3*r)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q^3*s + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q*s^3 + (-3*zeta3)*s^4 + (3*zeta3*r^-2 + 3*zeta3 + 3*zeta3*r^2)*q^4*s + (3*zeta3*r^-2 + 3*zeta3 + 3*zeta3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6)*q^7 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^4*s^3 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^3*s^4 + (-6*zeta3)*s^7 + (3*zeta3*r^-3 + 3*zeta3*r^-2 + 3*zeta3*r^-1 + 3*zeta3*r + 3*zeta3*r^2 + 3*zeta3*r^3)*q^7*s + (3*zeta3*r^-4 + 3*zeta3 + 3*zeta3*r^4)*q^4*s^4 + (3*zeta3*r^-3 + 3*zeta3*r^-2 + 3*zeta3*r^-1 + 3*zeta3*r + 3*zeta3*r^2 + 3*zeta3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_4
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/3, 1/3) + q^(-1/4)e_(0, 0, 1/2, 2/3, 2/3)
Fourier series:
1 + (-3)*q + ((3*zeta3 + 3))*s + ((-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q^3*s + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q*s^3 + ((3*zeta3 + 3))*s^4 + ((-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^2)*q^4*s + ((-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6)*q^7 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^4*s^3 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^3*s^4 + ((6*zeta3 + 6))*s^7 + ((-3*zeta3 - 3)*r^-3 + (-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3)*r + (-3*zeta3 - 3)*r^2 + (-3*zeta3 - 3)*r^3)*q^7*s + ((-3*zeta3 - 3)*r^-4 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^4)*q^4*s^4 + ((-3*zeta3 - 3)*r^-3 + (-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3)*r + (-3*zeta3 - 3)*r^2 + (-3*zeta3 - 3)*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_5
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/3, 1/2, 0, 0) + q^(-1/4)e_(0, 2/3, 1/2, 0, 0)
Fourier series:
q + (-r^-1 - 1 - r)*q*s + q^4 + (r^-2 + 2*r^-1 + 2*r + r^2)*q*s^3 + (-r^-2 - 1 - r^2)*q^4*s + (-r^-2 - 1 - r^2)*q*s^4 + 2*q^7 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^4*s^3 + (-r^-3 - r^-2 - r^-1 - r - r^2 - r^3)*q^7*s + (-r^-4 - 1 - r^4)*q^4*s^4 + (-r^-3 - r^-2 - r^-1 - r - r^2 - r^3)*q*s^7 + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^7*s^3 + (2*r^-3 + 2 + 2*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
f_6
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/3, 1/2, 0, 2/3) + q^(-1/4)e_(0, 2/3, 1/2, 0, 1/3)
Fourier series:
1 + ((3*zeta3 + 3))*q + (-3)*s + ((-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r)*q*s + 6*q^3 + 6*s^3 + ((3*zeta3 + 3))*q^4 + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q^3*s + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q*s^3 + (-3)*s^4 + ((-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^2)*q^4*s + ((-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + ((6*zeta3 + 6))*q^7 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^4*s^3 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^3*s^4 + (-6)*s^7 + ((-3*zeta3 - 3)*r^-3 + (-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3)*r + (-3*zeta3 - 3)*r^2 + (-3*zeta3 - 3)*r^3)*q^7*s + ((-3*zeta3 - 3)*r^-4 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^4)*q^4*s^4 + ((-3*zeta3 - 3)*r^-3 + (-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3)*r + (-3*zeta3 - 3)*r^2 + (-3*zeta3 - 3)*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_7
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/3, 1/2, 0, 1/3) + q^(-1/4)e_(0, 2/3, 1/2, 0, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (-3)*s + (3*zeta3*r^-1 + 3*zeta3 + 3*zeta3*r)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q^3*s + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q*s^3 + (-3)*s^4 + (3*zeta3*r^-2 + 3*zeta3 + 3*zeta3*r^2)*q^4*s + (3*zeta3*r^-2 + 3*zeta3 + 3*zeta3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6*zeta3)*q^7 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^4*s^3 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^3*s^4 + (-6)*s^7 + (3*zeta3*r^-3 + 3*zeta3*r^-2 + 3*zeta3*r^-1 + 3*zeta3*r + 3*zeta3*r^2 + 3*zeta3*r^3)*q^7*s + (3*zeta3*r^-4 + 3*zeta3 + 3*zeta3*r^4)*q^4*s^4 + (3*zeta3*r^-3 + 3*zeta3*r^-2 + 3*zeta3*r^-1 + 3*zeta3*r + 3*zeta3*r^2 + 3*zeta3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_8
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 0, 1/2, 0, 0) + q^(-1/4)e_(2/3, 0, 1/2, 0, 0)
Fourier series:
(r^-1 + 1 + r)*q*s + (r^-2 + 1 + r^2)*q^4*s + (r^-2 + 1 + r^2)*q*s^4 + (r^-3 + r^-2 + r^-1 + r + r^2 + r^3)*q^7*s + (r^-4 + 1 + r^4)*q^4*s^4 + (r^-3 + r^-2 + r^-1 + r + r^2 + r^3)*q*s^7 + (r^-6 + r^-4 + r^-2 + r^2 + r^4 + r^6)*q^7*s^4 + (r^-6 + r^-4 + r^-2 + r^2 + r^4 + r^6)*q^4*s^7 + O(q, s)^12
--------------------------------------------------------------------------------
f_9
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 0, 1/2, 1/3, 0) + q^(-1/4)e_(2/3, 0, 1/2, 2/3, 0)
Fourier series:
s + ((zeta3 + 1)*r^-1 + (zeta3 + 1) + (zeta3 + 1)*r)*q*s + (r^-2 + 2*r^-1 + 2*r + r^2)*q^3*s + s^4 + ((zeta3 + 1)*r^-2 + (zeta3 + 1) + (zeta3 + 1)*r^2)*q^4*s + ((zeta3 + 1)*r^-2 + (zeta3 + 1) + (zeta3 + 1)*r^2)*q*s^4 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^3*s^4 + 2*s^7 + ((zeta3 + 1)*r^-3 + (zeta3 + 1)*r^-2 + (zeta3 + 1)*r^-1 + (zeta3 + 1)*r + (zeta3 + 1)*r^2 + (zeta3 + 1)*r^3)*q^7*s + ((zeta3 + 1)*r^-4 + (zeta3 + 1) + (zeta3 + 1)*r^4)*q^4*s^4 + ((zeta3 + 1)*r^-3 + (zeta3 + 1)*r^-2 + (zeta3 + 1)*r^-1 + (zeta3 + 1)*r + (zeta3 + 1)*r^2 + (zeta3 + 1)*r^3)*q*s^7 + (2*r^-3 + 2 + 2*r^3)*q^9*s + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
f_10
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 0, 1/2, 2/3, 0) + q^(-1/4)e_(2/3, 0, 1/2, 1/3, 0)
Fourier series:
s + (-zeta3*r^-1 - zeta3 - zeta3*r)*q*s + (r^-2 + 2*r^-1 + 2*r + r^2)*q^3*s + s^4 + (-zeta3*r^-2 - zeta3 - zeta3*r^2)*q^4*s + (-zeta3*r^-2 - zeta3 - zeta3*r^2)*q*s^4 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^3*s^4 + 2*s^7 + (-zeta3*r^-3 - zeta3*r^-2 - zeta3*r^-1 - zeta3*r - zeta3*r^2 - zeta3*r^3)*q^7*s + (-zeta3*r^-4 - zeta3 - zeta3*r^4)*q^4*s^4 + (-zeta3*r^-3 - zeta3*r^-2 - zeta3*r^-1 - zeta3*r - zeta3*r^2 - zeta3*r^3)*q*s^7 + (2*r^-3 + 2 + 2*r^3)*q^9*s + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
f_11
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 1/3, 1/2, 1/3, 2/3) + q^(-1/4)e_(2/3, 2/3, 1/2, 2/3, 1/3)
Fourier series:
1 + ((3*zeta3 + 3))*q + (-3*zeta3)*s + (3*r^-1 + 3 + 3*r)*q*s + 6*q^3 + 6*s^3 + ((3*zeta3 + 3))*q^4 + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q^3*s + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q*s^3 + (-3*zeta3)*s^4 + (3*r^-2 + 3 + 3*r^2)*q^4*s + (3*r^-2 + 3 + 3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + ((6*zeta3 + 6))*q^7 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^4*s^3 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^3*s^4 + (-6*zeta3)*s^7 + (3*r^-3 + 3*r^-2 + 3*r^-1 + 3*r + 3*r^2 + 3*r^3)*q^7*s + (3*r^-4 + 3 + 3*r^4)*q^4*s^4 + (3*r^-3 + 3*r^-2 + 3*r^-1 + 3*r + 3*r^2 + 3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_12
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 1/3, 1/2, 2/3, 1/3) + q^(-1/4)e_(2/3, 2/3, 1/2, 1/3, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (-3*zeta3)*s + ((-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q^3*s + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q*s^3 + (-3*zeta3)*s^4 + ((-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^2)*q^4*s + ((-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6*zeta3)*q^7 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^4*s^3 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^3*s^4 + (-6*zeta3)*s^7 + ((-3*zeta3 - 3)*r^-3 + (-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3)*r + (-3*zeta3 - 3)*r^2 + (-3*zeta3 - 3)*r^3)*q^7*s + ((-3*zeta3 - 3)*r^-4 + (-3*zeta3 - 3) + (-3*zeta3 - 3)*r^4)*q^4*s^4 + ((-3*zeta3 - 3)*r^-3 + (-3*zeta3 - 3)*r^-2 + (-3*zeta3 - 3)*r^-1 + (-3*zeta3 - 3)*r + (-3*zeta3 - 3)*r^2 + (-3*zeta3 - 3)*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_13
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 1/3, 1/2, 0, 0) + q^(-1/4)e_(2/3, 2/3, 1/2, 0, 0)
Fourier series:
q + (-zeta3*r^-1 - zeta3 - zeta3*r)*q*s + q^4 + (r^-2 + 2*r^-1 + 2*r + r^2)*q*s^3 + (-zeta3*r^-2 - zeta3 - zeta3*r^2)*q^4*s + (-zeta3*r^-2 - zeta3 - zeta3*r^2)*q*s^4 + 2*q^7 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^4*s^3 + (-zeta3*r^-3 - zeta3*r^-2 - zeta3*r^-1 - zeta3*r - zeta3*r^2 - zeta3*r^3)*q^7*s + (-zeta3*r^-4 - zeta3 - zeta3*r^4)*q^4*s^4 + (-zeta3*r^-3 - zeta3*r^-2 - zeta3*r^-1 - zeta3*r - zeta3*r^2 - zeta3*r^3)*q*s^7 + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^7*s^3 + (2*r^-3 + 2 + 2*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
f_14
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 2/3, 1/2, 2/3, 2/3) + q^(-1/4)e_(2/3, 1/3, 1/2, 1/3, 1/3)
Fourier series:
1 + (-3*zeta3)*q + ((3*zeta3 + 3))*s + (3*r^-1 + 3 + 3*r)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q^3*s + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q*s^3 + ((3*zeta3 + 3))*s^4 + (3*r^-2 + 3 + 3*r^2)*q^4*s + (3*r^-2 + 3 + 3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6*zeta3)*q^7 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^4*s^3 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^3*s^4 + ((6*zeta3 + 6))*s^7 + (3*r^-3 + 3*r^-2 + 3*r^-1 + 3*r + 3*r^2 + 3*r^3)*q^7*s + (3*r^-4 + 3 + 3*r^4)*q^4*s^4 + (3*r^-3 + 3*r^-2 + 3*r^-1 + 3*r + 3*r^2 + 3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_15
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 2/3, 1/2, 0, 0) + q^(-1/4)e_(2/3, 1/3, 1/2, 0, 0)
Fourier series:
q + ((zeta3 + 1)*r^-1 + (zeta3 + 1) + (zeta3 + 1)*r)*q*s + q^4 + (r^-2 + 2*r^-1 + 2*r + r^2)*q*s^3 + ((zeta3 + 1)*r^-2 + (zeta3 + 1) + (zeta3 + 1)*r^2)*q^4*s + ((zeta3 + 1)*r^-2 + (zeta3 + 1) + (zeta3 + 1)*r^2)*q*s^4 + 2*q^7 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^4*s^3 + ((zeta3 + 1)*r^-3 + (zeta3 + 1)*r^-2 + (zeta3 + 1)*r^-1 + (zeta3 + 1)*r + (zeta3 + 1)*r^2 + (zeta3 + 1)*r^3)*q^7*s + ((zeta3 + 1)*r^-4 + (zeta3 + 1) + (zeta3 + 1)*r^4)*q^4*s^4 + ((zeta3 + 1)*r^-3 + (zeta3 + 1)*r^-2 + (zeta3 + 1)*r^-1 + (zeta3 + 1)*r + (zeta3 + 1)*r^2 + (zeta3 + 1)*r^3)*q*s^7 + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^7*s^3 + (2*r^-3 + 2 + 2*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
f_16
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/3, 2/3, 1/2, 1/3, 1/3) + q^(-1/4)e_(2/3, 1/3, 1/2, 2/3, 2/3)
Fourier series:
1 + ((3*zeta3 + 3))*q + ((3*zeta3 + 3))*s + (3*zeta3*r^-1 + 3*zeta3 + 3*zeta3*r)*q*s + 6*q^3 + 6*s^3 + ((3*zeta3 + 3))*q^4 + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q^3*s + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q*s^3 + ((3*zeta3 + 3))*s^4 + (3*zeta3*r^-2 + 3*zeta3 + 3*zeta3*r^2)*q^4*s + (3*zeta3*r^-2 + 3*zeta3 + 3*zeta3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + ((6*zeta3 + 6))*q^7 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^4*s^3 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^3*s^4 + ((6*zeta3 + 6))*s^7 + (3*zeta3*r^-3 + 3*zeta3*r^-2 + 3*zeta3*r^-1 + 3*zeta3*r + 3*zeta3*r^2 + 3*zeta3*r^3)*q^7*s + (3*zeta3*r^-4 + 3*zeta3 + 3*zeta3*r^4)*q^4*s^4 + (3*zeta3*r^-3 + 3*zeta3*r^-2 + 3*zeta3*r^-1 + 3*zeta3*r + 3*zeta3*r^2 + 3*zeta3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_17
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 0, 1/3, 0) + q^(-1/3)e_(0, 2/3, 0, 2/3, 0)
Fourier series:
-q + s - q^4 + (r^-2 + 2*r^-1 + 2*r + r^2)*q^3*s + (-r^-2 - 2*r^-1 - 2*r - r^2)*q*s^3 + s^4 + (-2)*q^7 + (-r^-4 - 2*r^-2 - 2*r^2 - r^4)*q^4*s^3 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^3*s^4 + 2*s^7 + (2*r^-3 + 2 + 2*r^3)*q^9*s + (-2*r^-5 - 2*r^-4 - 2*r^-1 - 2*r - 2*r^4 - 2*r^5)*q^7*s^3 + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^3*s^7 + (-2*r^-3 - 2 - 2*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
f_18
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 0, 1/3, 2/3) + q^(-1/3)e_(0, 2/3, 0, 2/3, 1/3)
Fourier series:
1 + ((3*zeta3 + 3))*q + (-3*zeta3)*s + (-6*r^-1 - 6 - 6*r)*q*s + 6*q^3 + 6*s^3 + ((3*zeta3 + 3))*q^4 + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q^3*s + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q*s^3 + (-3*zeta3)*s^4 + (-6*r^-2 - 6 - 6*r^2)*q^4*s + (-6*r^-2 - 6 - 6*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + ((6*zeta3 + 6))*q^7 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^4*s^3 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^3*s^4 + (-6*zeta3)*s^7 + (-6*r^-3 - 6*r^-2 - 6*r^-1 - 6*r - 6*r^2 - 6*r^3)*q^7*s + (-6*r^-4 - 6 - 6*r^4)*q^4*s^4 + (-6*r^-3 - 6*r^-2 - 6*r^-1 - 6*r - 6*r^2 - 6*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_19
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 0, 1/3, 1/3) + q^(-1/3)e_(0, 2/3, 0, 2/3, 2/3)
Fourier series:
1 + (-3*zeta3)*q + ((3*zeta3 + 3))*s + (-6*r^-1 - 6 - 6*r)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q^3*s + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q*s^3 + ((3*zeta3 + 3))*s^4 + (-6*r^-2 - 6 - 6*r^2)*q^4*s + (-6*r^-2 - 6 - 6*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6*zeta3)*q^7 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^4*s^3 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^3*s^4 + ((6*zeta3 + 6))*s^7 + (-6*r^-3 - 6*r^-2 - 6*r^-1 - 6*r - 6*r^2 - 6*r^3)*q^7*s + (-6*r^-4 - 6 - 6*r^4)*q^4*s^4 + (-6*r^-3 - 6*r^-2 - 6*r^-1 - 6*r - 6*r^2 - 6*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_20
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 0, 0, 1/3) + q^(-1/3)e_(2/3, 0, 0, 0, 2/3)
Fourier series:
1 + (-3)*q + (-3)*s + (-6*r^-1 - 6 - 6*r)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q^3*s + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q*s^3 + (-3)*s^4 + (-6*r^-2 - 6 - 6*r^2)*q^4*s + (-6*r^-2 - 6 - 6*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6)*q^7 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^4*s^3 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^3*s^4 + (-6)*s^7 + (-6*r^-3 - 6*r^-2 - 6*r^-1 - 6*r - 6*r^2 - 6*r^3)*q^7*s + (-6*r^-4 - 6 - 6*r^4)*q^4*s^4 + (-6*r^-3 - 6*r^-2 - 6*r^-1 - 6*r - 6*r^2 - 6*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_21
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 0, 1/3, 1/3) + q^(-1/3)e_(2/3, 0, 0, 2/3, 2/3)
Fourier series:
1 + (-3)*q + ((3*zeta3 + 3))*s + ((6*zeta3 + 6)*r^-1 + (6*zeta3 + 6) + (6*zeta3 + 6)*r)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q^3*s + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q*s^3 + ((3*zeta3 + 3))*s^4 + ((6*zeta3 + 6)*r^-2 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^2)*q^4*s + ((6*zeta3 + 6)*r^-2 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6)*q^7 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^4*s^3 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^3*s^4 + ((6*zeta3 + 6))*s^7 + ((6*zeta3 + 6)*r^-3 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (6*zeta3 + 6)*r^2 + (6*zeta3 + 6)*r^3)*q^7*s + ((6*zeta3 + 6)*r^-4 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^4)*q^4*s^4 + ((6*zeta3 + 6)*r^-3 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (6*zeta3 + 6)*r^2 + (6*zeta3 + 6)*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_22
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 0, 2/3, 1/3) + q^(-1/3)e_(2/3, 0, 0, 1/3, 2/3)
Fourier series:
1 + (-3)*q + (-3*zeta3)*s + (-6*zeta3*r^-1 - 6*zeta3 - 6*zeta3*r)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q^3*s + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q*s^3 + (-3*zeta3)*s^4 + (-6*zeta3*r^-2 - 6*zeta3 - 6*zeta3*r^2)*q^4*s + (-6*zeta3*r^-2 - 6*zeta3 - 6*zeta3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6)*q^7 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^4*s^3 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^3*s^4 + (-6*zeta3)*s^7 + (-6*zeta3*r^-3 - 6*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 6*zeta3*r^2 - 6*zeta3*r^3)*q^7*s + (-6*zeta3*r^-4 - 6*zeta3 - 6*zeta3*r^4)*q^4*s^4 + (-6*zeta3*r^-3 - 6*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 6*zeta3*r^2 - 6*zeta3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_23
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 0, 1/3, 0) + q^(-1/3)e_(2/3, 2/3, 0, 2/3, 0)
Fourier series:
((zeta3 + 1))*q + s + ((zeta3 + 1))*q^4 + (r^-2 + 2*r^-1 + 2*r + r^2)*q^3*s + ((zeta3 + 1)*r^-2 + (2*zeta3 + 2)*r^-1 + (2*zeta3 + 2)*r + (zeta3 + 1)*r^2)*q*s^3 + s^4 + ((2*zeta3 + 2))*q^7 + ((zeta3 + 1)*r^-4 + (2*zeta3 + 2)*r^-2 + (2*zeta3 + 2)*r^2 + (zeta3 + 1)*r^4)*q^4*s^3 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^3*s^4 + 2*s^7 + (2*r^-3 + 2 + 2*r^3)*q^9*s + ((2*zeta3 + 2)*r^-5 + (2*zeta3 + 2)*r^-4 + (2*zeta3 + 2)*r^-1 + (2*zeta3 + 2)*r + (2*zeta3 + 2)*r^4 + (2*zeta3 + 2)*r^5)*q^7*s^3 + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^3*s^7 + ((2*zeta3 + 2)*r^-3 + (2*zeta3 + 2) + (2*zeta3 + 2)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
f_24
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 0, 2/3, 2/3) + q^(-1/3)e_(2/3, 2/3, 0, 1/3, 1/3)
Fourier series:
1 + ((3*zeta3 + 3))*q + ((3*zeta3 + 3))*s + (-6*zeta3*r^-1 - 6*zeta3 - 6*zeta3*r)*q*s + 6*q^3 + 6*s^3 + ((3*zeta3 + 3))*q^4 + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q^3*s + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q*s^3 + ((3*zeta3 + 3))*s^4 + (-6*zeta3*r^-2 - 6*zeta3 - 6*zeta3*r^2)*q^4*s + (-6*zeta3*r^-2 - 6*zeta3 - 6*zeta3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + ((6*zeta3 + 6))*q^7 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^4*s^3 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^3*s^4 + ((6*zeta3 + 6))*s^7 + (-6*zeta3*r^-3 - 6*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 6*zeta3*r^2 - 6*zeta3*r^3)*q^7*s + (-6*zeta3*r^-4 - 6*zeta3 - 6*zeta3*r^4)*q^4*s^4 + (-6*zeta3*r^-3 - 6*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 6*zeta3*r^2 - 6*zeta3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_25
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 0, 0, 1/3) + q^(-1/3)e_(2/3, 2/3, 0, 0, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (-3)*s + (-6*zeta3*r^-1 - 6*zeta3 - 6*zeta3*r)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q^3*s + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q*s^3 + (-3)*s^4 + (-6*zeta3*r^-2 - 6*zeta3 - 6*zeta3*r^2)*q^4*s + (-6*zeta3*r^-2 - 6*zeta3 - 6*zeta3*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6*zeta3)*q^7 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^4*s^3 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^3*s^4 + (-6)*s^7 + (-6*zeta3*r^-3 - 6*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 6*zeta3*r^2 - 6*zeta3*r^3)*q^7*s + (-6*zeta3*r^-4 - 6*zeta3 - 6*zeta3*r^4)*q^4*s^4 + (-6*zeta3*r^-3 - 6*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 6*zeta3*r^2 - 6*zeta3*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_26
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 0, 2/3, 0) + q^(-1/3)e_(2/3, 1/3, 0, 1/3, 0)
Fourier series:
(-zeta3)*q + s + (-zeta3)*q^4 + (r^-2 + 2*r^-1 + 2*r + r^2)*q^3*s + (-zeta3*r^-2 - 2*zeta3*r^-1 - 2*zeta3*r - zeta3*r^2)*q*s^3 + s^4 + (-2*zeta3)*q^7 + (-zeta3*r^-4 - 2*zeta3*r^-2 - 2*zeta3*r^2 - zeta3*r^4)*q^4*s^3 + (r^-4 + 2*r^-2 + 2*r^2 + r^4)*q^3*s^4 + 2*s^7 + (2*r^-3 + 2 + 2*r^3)*q^9*s + (-2*zeta3*r^-5 - 2*zeta3*r^-4 - 2*zeta3*r^-1 - 2*zeta3*r - 2*zeta3*r^4 - 2*zeta3*r^5)*q^7*s^3 + (2*r^-5 + 2*r^-4 + 2*r^-1 + 2*r + 2*r^4 + 2*r^5)*q^3*s^7 + (-2*zeta3*r^-3 - 2*zeta3 - 2*zeta3*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
f_27
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 0, 0, 1/3) + q^(-1/3)e_(2/3, 1/3, 0, 0, 2/3)
Fourier series:
1 + ((3*zeta3 + 3))*q + (-3)*s + ((6*zeta3 + 6)*r^-1 + (6*zeta3 + 6) + (6*zeta3 + 6)*r)*q*s + 6*q^3 + 6*s^3 + ((3*zeta3 + 3))*q^4 + (-3*r^-2 - 6*r^-1 - 6*r - 3*r^2)*q^3*s + ((3*zeta3 + 3)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (3*zeta3 + 3)*r^2)*q*s^3 + (-3)*s^4 + ((6*zeta3 + 6)*r^-2 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^2)*q^4*s + ((6*zeta3 + 6)*r^-2 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + ((6*zeta3 + 6))*q^7 + ((3*zeta3 + 3)*r^-4 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^2 + (3*zeta3 + 3)*r^4)*q^4*s^3 + (-3*r^-4 - 6*r^-2 - 6*r^2 - 3*r^4)*q^3*s^4 + (-6)*s^7 + ((6*zeta3 + 6)*r^-3 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (6*zeta3 + 6)*r^2 + (6*zeta3 + 6)*r^3)*q^7*s + ((6*zeta3 + 6)*r^-4 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^4)*q^4*s^4 + ((6*zeta3 + 6)*r^-3 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (6*zeta3 + 6)*r^2 + (6*zeta3 + 6)*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
f_28
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 0, 1/3, 2/3) + q^(-1/3)e_(2/3, 1/3, 0, 2/3, 1/3)
Fourier series:
1 + (-3*zeta3)*q + (-3*zeta3)*s + ((6*zeta3 + 6)*r^-1 + (6*zeta3 + 6) + (6*zeta3 + 6)*r)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q^3*s + (-3*zeta3*r^-2 - 6*zeta3*r^-1 - 6*zeta3*r - 3*zeta3*r^2)*q*s^3 + (-3*zeta3)*s^4 + ((6*zeta3 + 6)*r^-2 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^2)*q^4*s + ((6*zeta3 + 6)*r^-2 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^2)*q*s^4 + (12*r^-3 + 12 + 12*r^3)*q^3*s^3 + (-6*zeta3)*q^7 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^4*s^3 + (-3*zeta3*r^-4 - 6*zeta3*r^-2 - 6*zeta3*r^2 - 3*zeta3*r^4)*q^3*s^4 + (-6*zeta3)*s^7 + ((6*zeta3 + 6)*r^-3 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (6*zeta3 + 6)*r^2 + (6*zeta3 + 6)*r^3)*q^7*s + ((6*zeta3 + 6)*r^-4 + (6*zeta3 + 6) + (6*zeta3 + 6)*r^4)*q^4*s^4 + ((6*zeta3 + 6)*r^-3 + (6*zeta3 + 6)*r^-2 + (6*zeta3 + 6)*r^-1 + (6*zeta3 + 6)*r + (6*zeta3 + 6)*r^2 + (6*zeta3 + 6)*r^3)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Delta_1
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 0)
Fourier series:
(-r^(-1/2) + r^(1/2))*q^(1/2)*s^(1/2) + (r^(-3/2) + r^(-1/2) - r^(1/2) - r^(3/2))*q^(7/2)*s^(1/2) + (r^(-3/2) + r^(-1/2) - r^(1/2) - r^(3/2))*q^(1/2)*s^(7/2) + (-r^(-3/2) + r^(-1/2) - r^(1/2) + r^(3/2))*q^(13/2)*s^(1/2) + (-2*r^(-7/2) - r^(-5/2) + r^(-3/2) - r^(3/2) + r^(5/2) + 2*r^(7/2))*q^(7/2)*s^(7/2) + (-r^(-3/2) + r^(-1/2) - r^(1/2) + r^(3/2))*q^(1/2)*s^(13/2) + (-r^(-5/2) - r^(-3/2) + r^(3/2) + r^(5/2))*q^(19/2)*s^(1/2) + (r^(-11/2) - r^(-9/2) + r^(-5/2) + r^(-1/2) - r^(1/2) - r^(5/2) + r^(9/2) - r^(11/2))*q^(13/2)*s^(7/2) + (r^(-11/2) - r^(-9/2) + r^(-5/2) + r^(-1/2) - r^(1/2) - r^(5/2) + r^(9/2) - r^(11/2))*q^(7/2)*s^(13/2) + (-r^(-5/2) - r^(-3/2) + r^(3/2) + r^(5/2))*q^(1/2)*s^(19/2) + O(q, s)^11
--------------------------------------------------------------------------------


==> anc/data/2U(3)+A1/2U3+A1_weight_seven_product.txt <==
Gram matrix:
(0 0 0 0 3)
(0 0 0 3 0)
(0 0 2 0 0)
(0 3 0 0 0)
(3 0 0 0 0)

********** Weight seven Borcherds product \Phi_{7, A_1(3)} **********

\Phi_{7, A_1(3)}
Principal part: 14*e_(0, 0, 0, 0, 0) + q^(-1)e_(0, 0, 0, 0, 0)
Fourier series:
(-r^-1 + r)*q^2*s^2 + (r^-3 + 13*r^-1 - 13*r - r^3)*q^5*s^2 + (r^-3 + 13*r^-1 - 13*r - r^3)*q^2*s^5 + (-13*r^-3 - 65*r^-1 + 65*r + 13*r^3)*q^8*s^2 + (40*r^-4 - 104*r^-3 - 208*r^-2 + 312*r^-1 - 312*r + 208*r^2 + 104*r^3 - 40*r^4)*q^5*s^5 + (-13*r^-3 - 65*r^-1 + 65*r + 13*r^3)*q^2*s^8 + (-r^-5 + 65*r^-3 + 130*r^-1 - 130*r - 65*r^3 + r^5)*q^11*s^2 + (-r^-7 - 40*r^-6 + 416*r^-4 - 130*r^-3 + 312*r^-2 + 13*r^-1 - 13*r - 312*r^2 + 130*r^3 - 416*r^4 + 40*r^6 + r^7)*q^8*s^5 + (-r^-7 - 40*r^-6 + 416*r^-4 - 130*r^-3 + 312*r^-2 + 13*r^-1 - 13*r - 312*r^2 + 130*r^3 - 416*r^4 + 40*r^6 + r^7)*q^5*s^8 + (-r^-5 + 65*r^-3 + 130*r^-1 - 130*r - 65*r^3 + r^5)*q^2*s^11 + O(q, s)^14


==> anc/data/2U(3)+A2/2U3+A2_weight_nine_product.txt <==
Gram matrix:
(0 0 0 0 0 3)
(0 0 0 0 3 0)
(0 0 2 1 0 0)
(0 0 1 2 0 0)
(0 3 0 0 0 0)
(3 0 0 0 0 0)

********** Weight nine Borcherds product \Phi_{9, A_2} **********

\Phi_{9, A_2}
Principal part: 18*e_(0, 0, 0, 0, 0, 0) + q^(-1)e_(0, 0, 0, 0, 0, 0)
Fourier series:
(-r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 - r_0^-1*r_1 - r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s^3 + (r_0^4*r_1^2 - r_0^2*r_1^4 + 16*r_0^2*r_1 + (-16)*r_0*r_1^2 - r_0^2*r_1^-2 + (-16)*r_0*r_1^-1 + 16*r_0^-1*r_1 + r_0^-2*r_1^2 + 16*r_0^-1*r_1^-2 + (-16)*r_0^-2*r_1^-1 + r_0^-2*r_1^-4 - r_0^-4*r_1^-2)*q^6*s^3 + (r_0^4*r_1^2 - r_0^2*r_1^4 + 16*r_0^2*r_1 + (-16)*r_0*r_1^2 - r_0^2*r_1^-2 + (-16)*r_0*r_1^-1 + 16*r_0^-1*r_1 + r_0^-2*r_1^2 + 16*r_0^-1*r_1^-2 + (-16)*r_0^-2*r_1^-1 + r_0^-2*r_1^-4 - r_0^-4*r_1^-2)*q^3*s^6 + (-r_0^5*r_1^4 + r_0^4*r_1^5 - r_0^5*r_1 + (-16)*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + r_0*r_1^5 + r_0^4*r_1^-1 + (-104)*r_0^2*r_1 + 104*r_0*r_1^2 - r_0^-1*r_1^4 + 16*r_0^2*r_1^-2 + 104*r_0*r_1^-1 + (-104)*r_0^-1*r_1 + (-16)*r_0^-2*r_1^2 + r_0*r_1^-4 + (-104)*r_0^-1*r_1^-2 + 104*r_0^-2*r_1^-1 - r_0^-4*r_1 - r_0^-1*r_1^-5 + (-16)*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + r_0^-5*r_1^-1 - r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^9*s^3 + (16*r_0^5*r_1^4 + (-16)*r_0^4*r_1^5 + 16*r_0^5*r_1 + (-152)*r_0^4*r_1^2 + 152*r_0^2*r_1^4 + (-16)*r_0*r_1^5 + (-16)*r_0^4*r_1^-1 + 320*r_0^2*r_1 + (-320)*r_0*r_1^2 + 16*r_0^-1*r_1^4 + 152*r_0^2*r_1^-2 + (-320)*r_0*r_1^-1 + 320*r_0^-1*r_1 + (-152)*r_0^-2*r_1^2 + (-16)*r_0*r_1^-4 + 320*r_0^-1*r_1^-2 + (-320)*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 16*r_0^-1*r_1^-5 + (-152)*r_0^-2*r_1^-4 + 152*r_0^-4*r_1^-2 + (-16)*r_0^-5*r_1^-1 + 16*r_0^-4*r_1^-5 + (-16)*r_0^-5*r_1^-4)*q^6*s^6 + (-r_0^5*r_1^4 + r_0^4*r_1^5 - r_0^5*r_1 + (-16)*r_0^4*r_1^2 + 16*r_0^2*r_1^4 + r_0*r_1^5 + r_0^4*r_1^-1 + (-104)*r_0^2*r_1 + 104*r_0*r_1^2 - r_0^-1*r_1^4 + 16*r_0^2*r_1^-2 + 104*r_0*r_1^-1 + (-104)*r_0^-1*r_1 + (-16)*r_0^-2*r_1^2 + r_0*r_1^-4 + (-104)*r_0^-1*r_1^-2 + 104*r_0^-2*r_1^-1 - r_0^-4*r_1 - r_0^-1*r_1^-5 + (-16)*r_0^-2*r_1^-4 + 16*r_0^-4*r_1^-2 + r_0^-5*r_1^-1 - r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^9 + (16*r_0^5*r_1^4 + (-16)*r_0^4*r_1^5 + 16*r_0^5*r_1 + 104*r_0^4*r_1^2 + (-104)*r_0^2*r_1^4 + (-16)*r_0*r_1^5 + (-16)*r_0^4*r_1^-1 + 320*r_0^2*r_1 + (-320)*r_0*r_1^2 + 16*r_0^-1*r_1^4 + (-104)*r_0^2*r_1^-2 + (-320)*r_0*r_1^-1 + 320*r_0^-1*r_1 + 104*r_0^-2*r_1^2 + (-16)*r_0*r_1^-4 + 320*r_0^-1*r_1^-2 + (-320)*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 16*r_0^-1*r_1^-5 + 104*r_0^-2*r_1^-4 + (-104)*r_0^-4*r_1^-2 + (-16)*r_0^-5*r_1^-1 + 16*r_0^-4*r_1^-5 + (-16)*r_0^-5*r_1^-4)*q^12*s^3 + (-r_0^8*r_1^4 + (-16)*r_0^7*r_1^5 + 16*r_0^5*r_1^7 + r_0^4*r_1^8 + (-16)*r_0^7*r_1^2 + 320*r_0^5*r_1^4 + (-320)*r_0^4*r_1^5 + 16*r_0^2*r_1^7 + 320*r_0^5*r_1 + 260*r_0^4*r_1^2 + (-260)*r_0^2*r_1^4 + (-320)*r_0*r_1^5 + 16*r_0^5*r_1^-2 + (-320)*r_0^4*r_1^-1 + (-1248)*r_0^2*r_1 + 1248*r_0*r_1^2 + 320*r_0^-1*r_1^4 + (-16)*r_0^-2*r_1^5 + r_0^4*r_1^-4 + (-260)*r_0^2*r_1^-2 + 1248*r_0*r_1^-1 + (-1248)*r_0^-1*r_1 + 260*r_0^-2*r_1^2 - r_0^-4*r_1^4 + 16*r_0^2*r_1^-5 + (-320)*r_0*r_1^-4 + (-1248)*r_0^-1*r_1^-2 + 1248*r_0^-2*r_1^-1 + 320*r_0^-4*r_1 + (-16)*r_0^-5*r_1^2 + 320*r_0^-1*r_1^-5 + 260*r_0^-2*r_1^-4 + (-260)*r_0^-4*r_1^-2 + (-320)*r_0^-5*r_1^-1 + (-16)*r_0^-2*r_1^-7 + 320*r_0^-4*r_1^-5 + (-320)*r_0^-5*r_1^-4 + 16*r_0^-7*r_1^-2 - r_0^-4*r_1^-8 + (-16)*r_0^-5*r_1^-7 + 16*r_0^-7*r_1^-5 + r_0^-8*r_1^-4)*q^9*s^6 + (-r_0^8*r_1^4 + (-16)*r_0^7*r_1^5 + 16*r_0^5*r_1^7 + r_0^4*r_1^8 + (-16)*r_0^7*r_1^2 + 320*r_0^5*r_1^4 + (-320)*r_0^4*r_1^5 + 16*r_0^2*r_1^7 + 320*r_0^5*r_1 + 260*r_0^4*r_1^2 + (-260)*r_0^2*r_1^4 + (-320)*r_0*r_1^5 + 16*r_0^5*r_1^-2 + (-320)*r_0^4*r_1^-1 + (-1248)*r_0^2*r_1 + 1248*r_0*r_1^2 + 320*r_0^-1*r_1^4 + (-16)*r_0^-2*r_1^5 + r_0^4*r_1^-4 + (-260)*r_0^2*r_1^-2 + 1248*r_0*r_1^-1 + (-1248)*r_0^-1*r_1 + 260*r_0^-2*r_1^2 - r_0^-4*r_1^4 + 16*r_0^2*r_1^-5 + (-320)*r_0*r_1^-4 + (-1248)*r_0^-1*r_1^-2 + 1248*r_0^-2*r_1^-1 + 320*r_0^-4*r_1 + (-16)*r_0^-5*r_1^2 + 320*r_0^-1*r_1^-5 + 260*r_0^-2*r_1^-4 + (-260)*r_0^-4*r_1^-2 + (-320)*r_0^-5*r_1^-1 + (-16)*r_0^-2*r_1^-7 + 320*r_0^-4*r_1^-5 + (-320)*r_0^-5*r_1^-4 + 16*r_0^-7*r_1^-2 - r_0^-4*r_1^-8 + (-16)*r_0^-5*r_1^-7 + 16*r_0^-7*r_1^-5 + r_0^-8*r_1^-4)*q^6*s^9 + (16*r_0^5*r_1^4 + (-16)*r_0^4*r_1^5 + 16*r_0^5*r_1 + 104*r_0^4*r_1^2 + (-104)*r_0^2*r_1^4 + (-16)*r_0*r_1^5 + (-16)*r_0^4*r_1^-1 + 320*r_0^2*r_1 + (-320)*r_0*r_1^2 + 16*r_0^-1*r_1^4 + (-104)*r_0^2*r_1^-2 + (-320)*r_0*r_1^-1 + 320*r_0^-1*r_1 + 104*r_0^-2*r_1^2 + (-16)*r_0*r_1^-4 + 320*r_0^-1*r_1^-2 + (-320)*r_0^-2*r_1^-1 + 16*r_0^-4*r_1 + 16*r_0^-1*r_1^-5 + 104*r_0^-2*r_1^-4 + (-104)*r_0^-4*r_1^-2 + (-16)*r_0^-5*r_1^-1 + 16*r_0^-4*r_1^-5 + (-16)*r_0^-5*r_1^-4)*q^3*s^12 + O(q, s)^16


==> anc/data/2U(3)+A2/2U3+A2_weight_one_products.txt <==
Gram matrix:
(0 0 0 0 0 3)
(0 0 0 0 3 0)
(0 0 2 1 0 0)
(0 0 1 2 0 0)
(0 3 0 0 0 0)
(3 0 0 0 0 0)

********** Weight one Borcherds products **********

G_1
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 0, 1/3) + q^(-1/3)e_(0, 0, 1/3, 1/3, 0, 2/3)
Fourier series:
1 + (-3)*q + (-3)*s + ((3*zeta3 + 3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_2
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 1/3, 1/3) + q^(-1/3)e_(0, 0, 1/3, 1/3, 2/3, 2/3)
Fourier series:
1 + (-3)*q + (3*zeta3 + 3)*s + ((-3*zeta3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((-3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_3
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 2/3, 2/3, 0, 0) + q^(-1/3)e_(0, 2/3, 1/3, 1/3, 0, 0)
Fourier series:
q + (-r_0 - r_1 - r_0^-1*r_1^-1)*q*s + q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q*s^3 + (-r_0^2*r_1^2 - r_1^-2 - r_0^-2)*q^4*s + (-r_0^2*r_1^2 - r_1^-2 - r_0^-2)*q*s^4 + 2*q^7 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^4*s^3 + (-r_0^3*r_1 - r_0*r_1^3 - r_0^2*r_1^-1 - r_0^-1*r_1^2 - r_0^-2*r_1^-3 - r_0^-3*r_1^-2)*q^7*s + (-r_0^4 - r_1^4 - r_0^-4*r_1^-4)*q^4*s^4 + (-r_0^3*r_1 - r_0*r_1^3 - r_0^2*r_1^-1 - r_0^-1*r_1^2 - r_0^-2*r_1^-3 - r_0^-3*r_1^-2)*q*s^7 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^7*s^3 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_4
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 1/3, 1/3, 1/3, 1/3) + q^(-1/3)e_(2/3, 1/3, 2/3, 2/3, 2/3, 2/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (3*zeta3 + 3)*s + ((3*zeta3 + 3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((-3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_5
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 1/3, 1/3, 0, 1/3) + q^(-1/3)e_(0, 2/3, 2/3, 2/3, 0, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (-3)*s + ((3*zeta3 + 3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((-3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_6
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 2/3, 1/3) + q^(-1/3)e_(0, 0, 1/3, 1/3, 1/3, 2/3)
Fourier series:
1 + (-3)*q + (-3*zeta3)*s + ((-3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_7
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 1/3, 1/3, 0, 0) + q^(-1/3)e_(0, 2/3, 2/3, 2/3, 0, 0)
Fourier series:
q + (-r_0*r_1 - r_1^-1 - r_0^-1)*q*s + q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q*s^3 + (-r_0^2 - r_1^2 - r_0^-2*r_1^-2)*q^4*s + (-r_0^2 - r_1^2 - r_0^-2*r_1^-2)*q*s^4 + 2*q^7 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^4*s^3 + (-r_0^3*r_1^2 - r_0^2*r_1^3 - r_0*r_1^-2 - r_0^-2*r_1 - r_0^-1*r_1^-3 - r_0^-3*r_1^-1)*q^7*s + (-r_0^4*r_1^4 - r_1^-4 - r_0^-4)*q^4*s^4 + (-r_0^3*r_1^2 - r_0^2*r_1^3 - r_0*r_1^-2 - r_0^-2*r_1 - r_0^-1*r_1^-3 - r_0^-3*r_1^-1)*q*s^7 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^7*s^3 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_8
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 1/3, 1/3, 2/3, 0) + q^(-1/3)e_(2/3, 0, 2/3, 2/3, 1/3, 0)
Fourier series:
s + ((-zeta3)*r_0*r_1 + (-zeta3)*r_1^-1 + (-zeta3)*r_0^-1)*q*s + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + s^4 + ((-zeta3)*r_0^2 + (-zeta3)*r_1^2 + (-zeta3)*r_0^-2*r_1^-2)*q^4*s + ((-zeta3)*r_0^2 + (-zeta3)*r_1^2 + (-zeta3)*r_0^-2*r_1^-2)*q*s^4 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + ((-zeta3)*r_0^3*r_1^2 + (-zeta3)*r_0^2*r_1^3 + (-zeta3)*r_0*r_1^-2 + (-zeta3)*r_0^-2*r_1 + (-zeta3)*r_0^-1*r_1^-3 + (-zeta3)*r_0^-3*r_1^-1)*q^7*s + ((-zeta3)*r_0^4*r_1^4 + (-zeta3)*r_1^-4 + (-zeta3)*r_0^-4)*q^4*s^4 + ((-zeta3)*r_0^3*r_1^2 + (-zeta3)*r_0^2*r_1^3 + (-zeta3)*r_0*r_1^-2 + (-zeta3)*r_0^-2*r_1 + (-zeta3)*r_0^-1*r_1^-3 + (-zeta3)*r_0^-3*r_1^-1)*q*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
G_9
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 1/3, 1/3, 0, 0) + q^(-1/3)e_(2/3, 2/3, 2/3, 2/3, 0, 0)
Fourier series:
q + ((-zeta3)*r_0*r_1 + (-zeta3)*r_1^-1 + (-zeta3)*r_0^-1)*q*s + q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q*s^3 + ((-zeta3)*r_0^2 + (-zeta3)*r_1^2 + (-zeta3)*r_0^-2*r_1^-2)*q^4*s + ((-zeta3)*r_0^2 + (-zeta3)*r_1^2 + (-zeta3)*r_0^-2*r_1^-2)*q*s^4 + 2*q^7 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^4*s^3 + ((-zeta3)*r_0^3*r_1^2 + (-zeta3)*r_0^2*r_1^3 + (-zeta3)*r_0*r_1^-2 + (-zeta3)*r_0^-2*r_1 + (-zeta3)*r_0^-1*r_1^-3 + (-zeta3)*r_0^-3*r_1^-1)*q^7*s + ((-zeta3)*r_0^4*r_1^4 + (-zeta3)*r_1^-4 + (-zeta3)*r_0^-4)*q^4*s^4 + ((-zeta3)*r_0^3*r_1^2 + (-zeta3)*r_0^2*r_1^3 + (-zeta3)*r_0*r_1^-2 + (-zeta3)*r_0^-2*r_1 + (-zeta3)*r_0^-1*r_1^-3 + (-zeta3)*r_0^-3*r_1^-1)*q*s^7 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^7*s^3 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_10
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 0, 0, 0, 1/3) + q^(-1/3)e_(2/3, 2/3, 0, 0, 0, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (-3)*s + ((-3*zeta3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_11
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 0, 2/3) + q^(-1/3)e_(0, 0, 1/3, 1/3, 0, 1/3)
Fourier series:
1 + (-3)*q + (-3)*s + ((-3*zeta3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_12
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 1/3, 1/3, 2/3, 2/3) + q^(-1/3)e_(2/3, 1/3, 2/3, 2/3, 1/3, 1/3)
Fourier series:
1 + (-3*zeta3)*q + (3*zeta3 + 3)*s + ((3*zeta3 + 3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_13
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 0, 0, 1/3, 2/3) + q^(-1/3)e_(2/3, 1/3, 0, 0, 2/3, 1/3)
Fourier series:
1 + (-3*zeta3)*q + (-3*zeta3)*s + ((3*zeta3 + 3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_14
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 2/3, 2/3, 1/3, 0) + q^(-1/3)e_(2/3, 0, 1/3, 1/3, 2/3, 0)
Fourier series:
s + ((zeta3 + 1)*r_0*r_1 + (zeta3 + 1)*r_1^-1 + (zeta3 + 1)*r_0^-1)*q*s + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + s^4 + ((zeta3 + 1)*r_0^2 + (zeta3 + 1)*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-2)*q^4*s + ((zeta3 + 1)*r_0^2 + (zeta3 + 1)*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-2)*q*s^4 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + ((zeta3 + 1)*r_0^3*r_1^2 + (zeta3 + 1)*r_0^2*r_1^3 + (zeta3 + 1)*r_0*r_1^-2 + (zeta3 + 1)*r_0^-2*r_1 + (zeta3 + 1)*r_0^-1*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-1)*q^7*s + ((zeta3 + 1)*r_0^4*r_1^4 + (zeta3 + 1)*r_1^-4 + (zeta3 + 1)*r_0^-4)*q^4*s^4 + ((zeta3 + 1)*r_0^3*r_1^2 + (zeta3 + 1)*r_0^2*r_1^3 + (zeta3 + 1)*r_0*r_1^-2 + (zeta3 + 1)*r_0^-2*r_1 + (zeta3 + 1)*r_0^-1*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-1)*q*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
G_15
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 2/3, 2/3, 0, 0) + q^(-1/3)e_(2/3, 2/3, 1/3, 1/3, 0, 0)
Fourier series:
q + ((-zeta3)*r_0 + (-zeta3)*r_1 + (-zeta3)*r_0^-1*r_1^-1)*q*s + q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q*s^3 + ((-zeta3)*r_0^2*r_1^2 + (-zeta3)*r_1^-2 + (-zeta3)*r_0^-2)*q^4*s + ((-zeta3)*r_0^2*r_1^2 + (-zeta3)*r_1^-2 + (-zeta3)*r_0^-2)*q*s^4 + 2*q^7 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^4*s^3 + ((-zeta3)*r_0^3*r_1 + (-zeta3)*r_0*r_1^3 + (-zeta3)*r_0^2*r_1^-1 + (-zeta3)*r_0^-1*r_1^2 + (-zeta3)*r_0^-2*r_1^-3 + (-zeta3)*r_0^-3*r_1^-2)*q^7*s + ((-zeta3)*r_0^4 + (-zeta3)*r_1^4 + (-zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-zeta3)*r_0^3*r_1 + (-zeta3)*r_0*r_1^3 + (-zeta3)*r_0^2*r_1^-1 + (-zeta3)*r_0^-1*r_1^2 + (-zeta3)*r_0^-2*r_1^-3 + (-zeta3)*r_0^-3*r_1^-2)*q*s^7 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^7*s^3 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_16
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 2/3, 2/3) + q^(-1/3)e_(0, 0, 1/3, 1/3, 1/3, 1/3)
Fourier series:
1 + (-3)*q + (3*zeta3 + 3)*s + ((-3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_17
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 0, 0, 1/3, 0) + q^(-1/3)e_(2/3, 2/3, 0, 0, 2/3, 0)
Fourier series:
(zeta3 + 1)*q + s + (zeta3 + 1)*q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + ((zeta3 + 1)*r_0^2*r_1 + (zeta3 + 1)*r_0*r_1^2 + (zeta3 + 1)*r_0*r_1^-1 + (zeta3 + 1)*r_0^-1*r_1 + (zeta3 + 1)*r_0^-1*r_1^-2 + (zeta3 + 1)*r_0^-2*r_1^-1)*q*s^3 + s^4 + (2*zeta3 + 2)*q^7 + ((zeta3 + 1)*r_0^4*r_1^2 + (zeta3 + 1)*r_0^2*r_1^4 + (zeta3 + 1)*r_0^2*r_1^-2 + (zeta3 + 1)*r_0^-2*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-4 + (zeta3 + 1)*r_0^-4*r_1^-2)*q^4*s^3 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + ((zeta3 + 1)*r_0^5*r_1^4 + (zeta3 + 1)*r_0^4*r_1^5 + (zeta3 + 1)*r_0^5*r_1 + (zeta3 + 1)*r_0*r_1^5 + (zeta3 + 1)*r_0^4*r_1^-1 + (zeta3 + 1)*r_0^-1*r_1^4 + (zeta3 + 1)*r_0*r_1^-4 + (zeta3 + 1)*r_0^-4*r_1 + (zeta3 + 1)*r_0^-1*r_1^-5 + (zeta3 + 1)*r_0^-5*r_1^-1 + (zeta3 + 1)*r_0^-4*r_1^-5 + (zeta3 + 1)*r_0^-5*r_1^-4)*q^7*s^3 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + ((zeta3 + 1)*r_0^3*r_1^3 + (zeta3 + 1)*r_0^3 + (zeta3 + 1)*r_1^3 + (zeta3 + 1)*r_1^-3 + (zeta3 + 1)*r_0^-3 + (zeta3 + 1)*r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_18
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 1/3, 1/3, 0, 0) + q^(-1/3)e_(2/3, 1/3, 2/3, 2/3, 0, 0)
Fourier series:
q + ((zeta3 + 1)*r_0 + (zeta3 + 1)*r_1 + (zeta3 + 1)*r_0^-1*r_1^-1)*q*s + q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q*s^3 + ((zeta3 + 1)*r_0^2*r_1^2 + (zeta3 + 1)*r_1^-2 + (zeta3 + 1)*r_0^-2)*q^4*s + ((zeta3 + 1)*r_0^2*r_1^2 + (zeta3 + 1)*r_1^-2 + (zeta3 + 1)*r_0^-2)*q*s^4 + 2*q^7 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^4*s^3 + ((zeta3 + 1)*r_0^3*r_1 + (zeta3 + 1)*r_0*r_1^3 + (zeta3 + 1)*r_0^2*r_1^-1 + (zeta3 + 1)*r_0^-1*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-2)*q^7*s + ((zeta3 + 1)*r_0^4 + (zeta3 + 1)*r_1^4 + (zeta3 + 1)*r_0^-4*r_1^-4)*q^4*s^4 + ((zeta3 + 1)*r_0^3*r_1 + (zeta3 + 1)*r_0*r_1^3 + (zeta3 + 1)*r_0^2*r_1^-1 + (zeta3 + 1)*r_0^-1*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-2)*q*s^7 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^7*s^3 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_19
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 1/3, 1/3, 0, 2/3) + q^(-1/3)e_(0, 2/3, 2/3, 2/3, 0, 1/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (-3)*s + ((-3*zeta3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((-3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_20
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 2/3, 2/3, 0, 2/3) + q^(-1/3)e_(0, 2/3, 1/3, 1/3, 0, 1/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (-3)*s + ((-3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_21
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 1/3, 0) + q^(-1/3)e_(0, 0, 1/3, 1/3, 2/3, 0)
Fourier series:
s + (-r_0*r_1 - r_1^-1 - r_0^-1)*q*s + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + s^4 + (-r_0^2 - r_1^2 - r_0^-2*r_1^-2)*q^4*s + (-r_0^2 - r_1^2 - r_0^-2*r_1^-2)*q*s^4 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + (-r_0^3*r_1^2 - r_0^2*r_1^3 - r_0*r_1^-2 - r_0^-2*r_1 - r_0^-1*r_1^-3 - r_0^-3*r_1^-1)*q^7*s + (-r_0^4*r_1^4 - r_1^-4 - r_0^-4)*q^4*s^4 + (-r_0^3*r_1^2 - r_0^2*r_1^3 - r_0*r_1^-2 - r_0^-2*r_1 - r_0^-1*r_1^-3 - r_0^-3*r_1^-1)*q*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
G_22
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 0, 0, 1/3, 1/3) + q^(-1/3)e_(0, 2/3, 0, 0, 2/3, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (3*zeta3 + 3)*s + ((-3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((-3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_23
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 0, 0, 1/3, 2/3) + q^(-1/3)e_(0, 2/3, 0, 0, 2/3, 1/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (-3*zeta3)*s + ((-3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((-3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_24
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 0, 0) + q^(-1/3)e_(0, 0, 1/3, 1/3, 0, 0)
Fourier series:
(r_0*r_1 - r_0 - r_1 + r_1^-1 + r_0^-1 - r_0^-1*r_1^-1)*q*s + (-r_0^2*r_1^2 + r_0^2 + r_1^2 - r_1^-2 - r_0^-2 + r_0^-2*r_1^-2)*q^4*s + (-r_0^2*r_1^2 + r_0^2 + r_1^2 - r_1^-2 - r_0^-2 + r_0^-2*r_1^-2)*q*s^4 + (r_0^3*r_1^2 + r_0^2*r_1^3 - r_0^3*r_1 - r_0*r_1^3 - r_0^2*r_1^-1 - r_0^-1*r_1^2 + r_0*r_1^-2 + r_0^-2*r_1 + r_0^-1*r_1^-3 + r_0^-3*r_1^-1 - r_0^-2*r_1^-3 - r_0^-3*r_1^-2)*q^7*s + (r_0^4*r_1^4 - r_0^4 - r_1^4 + r_1^-4 + r_0^-4 - r_0^-4*r_1^-4)*q^4*s^4 + (r_0^3*r_1^2 + r_0^2*r_1^3 - r_0^3*r_1 - r_0*r_1^3 - r_0^2*r_1^-1 - r_0^-1*r_1^2 + r_0*r_1^-2 + r_0^-2*r_1 + r_0^-1*r_1^-3 + r_0^-3*r_1^-1 - r_0^-2*r_1^-3 - r_0^-3*r_1^-2)*q*s^7 + (-r_0^6*r_1^4 - r_0^4*r_1^6 + r_0^6*r_1^2 + r_0^2*r_1^6 + r_0^4*r_1^-2 + r_0^-2*r_1^4 - r_0^2*r_1^-4 - r_0^-4*r_1^2 - r_0^-2*r_1^-6 - r_0^-6*r_1^-2 + r_0^-4*r_1^-6 + r_0^-6*r_1^-4)*q^7*s^4 + (-r_0^6*r_1^4 - r_0^4*r_1^6 + r_0^6*r_1^2 + r_0^2*r_1^6 + r_0^4*r_1^-2 + r_0^-2*r_1^4 - r_0^2*r_1^-4 - r_0^-4*r_1^2 - r_0^-2*r_1^-6 - r_0^-6*r_1^-2 + r_0^-4*r_1^-6 + r_0^-6*r_1^-4)*q^4*s^7 + O(q, s)^12
--------------------------------------------------------------------------------
G_25
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 0, 0, 0, 1/3) + q^(-1/3)e_(2/3, 1/3, 0, 0, 0, 2/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (-3)*s + ((3*zeta3 + 3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_26
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 2/3, 2/3, 0, 1/3) + q^(-1/3)e_(0, 2/3, 1/3, 1/3, 0, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (-3)*s + ((-3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_27
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 2/3, 2/3, 2/3, 2/3) + q^(-1/3)e_(2/3, 1/3, 1/3, 1/3, 1/3, 1/3)
Fourier series:
1 + (-3*zeta3)*q + (3*zeta3 + 3)*s + ((-3*zeta3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_28
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 0, 0, 2/3, 1/3) + q^(-1/3)e_(2/3, 0, 0, 0, 1/3, 2/3)
Fourier series:
1 + (-3)*q + (-3*zeta3)*s + ((-3*zeta3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_29
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 1/3, 1/3, 1/3, 2/3) + q^(-1/3)e_(2/3, 2/3, 2/3, 2/3, 2/3, 1/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (-3*zeta3)*s + ((3*zeta3 + 3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_30
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 0, 0, 0, 1/3) + q^(-1/3)e_(2/3, 0, 0, 0, 0, 2/3)
Fourier series:
1 + (-3)*q + (-3)*s + ((-3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (-3)*s^4 + ((-3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_31
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 1/3, 2/3) + q^(-1/3)e_(0, 0, 1/3, 1/3, 2/3, 1/3)
Fourier series:
1 + (-3)*q + (-3*zeta3)*s + ((3*zeta3 + 3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((-3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_32
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 0, 0, 1/3, 1/3) + q^(-1/3)e_(2/3, 0, 0, 0, 2/3, 2/3)
Fourier series:
1 + (-3)*q + (3*zeta3 + 3)*s + ((3*zeta3 + 3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (3*zeta3 + 3)*r_1^-1 + (3*zeta3 + 3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((-3)*r_0^2*r_1 + (-3)*r_0*r_1^2 + (-3)*r_0*r_1^-1 + (-3)*r_0^-1*r_1 + (-3)*r_0^-1*r_1^-2 + (-3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (3*zeta3 + 3)*r_0^2 + (3*zeta3 + 3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6)*q^7 + ((-3)*r_0^4*r_1^2 + (-3)*r_0^2*r_1^4 + (-3)*r_0^2*r_1^-2 + (-3)*r_0^-2*r_1^2 + (-3)*r_0^-2*r_1^-4 + (-3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((3*zeta3 + 3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (3*zeta3 + 3)*r_1^-4 + (3*zeta3 + 3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((3*zeta3 + 3)*r_0^3*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_33
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 2/3, 2/3, 0, 0) + q^(-1/3)e_(2/3, 1/3, 1/3, 1/3, 0, 0)
Fourier series:
q + ((zeta3 + 1)*r_0*r_1 + (zeta3 + 1)*r_1^-1 + (zeta3 + 1)*r_0^-1)*q*s + q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q*s^3 + ((zeta3 + 1)*r_0^2 + (zeta3 + 1)*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-2)*q^4*s + ((zeta3 + 1)*r_0^2 + (zeta3 + 1)*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-2)*q*s^4 + 2*q^7 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^4*s^3 + ((zeta3 + 1)*r_0^3*r_1^2 + (zeta3 + 1)*r_0^2*r_1^3 + (zeta3 + 1)*r_0*r_1^-2 + (zeta3 + 1)*r_0^-2*r_1 + (zeta3 + 1)*r_0^-1*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-1)*q^7*s + ((zeta3 + 1)*r_0^4*r_1^4 + (zeta3 + 1)*r_1^-4 + (zeta3 + 1)*r_0^-4)*q^4*s^4 + ((zeta3 + 1)*r_0^3*r_1^2 + (zeta3 + 1)*r_0^2*r_1^3 + (zeta3 + 1)*r_0*r_1^-2 + (zeta3 + 1)*r_0^-2*r_1 + (zeta3 + 1)*r_0^-1*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-1)*q*s^7 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^7*s^3 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_34
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 1/3, 1/3, 1/3, 0) + q^(-1/3)e_(2/3, 0, 2/3, 2/3, 2/3, 0)
Fourier series:
s + ((zeta3 + 1)*r_0 + (zeta3 + 1)*r_1 + (zeta3 + 1)*r_0^-1*r_1^-1)*q*s + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + s^4 + ((zeta3 + 1)*r_0^2*r_1^2 + (zeta3 + 1)*r_1^-2 + (zeta3 + 1)*r_0^-2)*q^4*s + ((zeta3 + 1)*r_0^2*r_1^2 + (zeta3 + 1)*r_1^-2 + (zeta3 + 1)*r_0^-2)*q*s^4 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + ((zeta3 + 1)*r_0^3*r_1 + (zeta3 + 1)*r_0*r_1^3 + (zeta3 + 1)*r_0^2*r_1^-1 + (zeta3 + 1)*r_0^-1*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-2)*q^7*s + ((zeta3 + 1)*r_0^4 + (zeta3 + 1)*r_1^4 + (zeta3 + 1)*r_0^-4*r_1^-4)*q^4*s^4 + ((zeta3 + 1)*r_0^3*r_1 + (zeta3 + 1)*r_0*r_1^3 + (zeta3 + 1)*r_0^2*r_1^-1 + (zeta3 + 1)*r_0^-1*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-2)*q*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
G_35
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 1/3, 0, 0, 1/3, 0) + q^(-1/3)e_(0, 2/3, 0, 0, 2/3, 0)
Fourier series:
-q + s - q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + (-r_0^2*r_1 - r_0*r_1^2 - r_0*r_1^-1 - r_0^-1*r_1 - r_0^-1*r_1^-2 - r_0^-2*r_1^-1)*q*s^3 + s^4 + (-2)*q^7 + (-r_0^4*r_1^2 - r_0^2*r_1^4 - r_0^2*r_1^-2 - r_0^-2*r_1^2 - r_0^-2*r_1^-4 - r_0^-4*r_1^-2)*q^4*s^3 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + (-r_0^5*r_1^4 - r_0^4*r_1^5 - r_0^5*r_1 - r_0*r_1^5 - r_0^4*r_1^-1 - r_0^-1*r_1^4 - r_0*r_1^-4 - r_0^-4*r_1 - r_0^-1*r_1^-5 - r_0^-5*r_1^-1 - r_0^-4*r_1^-5 - r_0^-5*r_1^-4)*q^7*s^3 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + (-r_0^3*r_1^3 - r_0^3 - r_1^3 - r_1^-3 - r_0^-3 - r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_36
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 0, 0, 2/3, 0) + q^(-1/3)e_(2/3, 1/3, 0, 0, 1/3, 0)
Fourier series:
(-zeta3)*q + s + (-zeta3)*q^4 + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + ((-zeta3)*r_0^2*r_1 + (-zeta3)*r_0*r_1^2 + (-zeta3)*r_0*r_1^-1 + (-zeta3)*r_0^-1*r_1 + (-zeta3)*r_0^-1*r_1^-2 + (-zeta3)*r_0^-2*r_1^-1)*q*s^3 + s^4 + (-2*zeta3)*q^7 + ((-zeta3)*r_0^4*r_1^2 + (-zeta3)*r_0^2*r_1^4 + (-zeta3)*r_0^2*r_1^-2 + (-zeta3)*r_0^-2*r_1^2 + (-zeta3)*r_0^-2*r_1^-4 + (-zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + ((-zeta3)*r_0^5*r_1^4 + (-zeta3)*r_0^4*r_1^5 + (-zeta3)*r_0^5*r_1 + (-zeta3)*r_0*r_1^5 + (-zeta3)*r_0^4*r_1^-1 + (-zeta3)*r_0^-1*r_1^4 + (-zeta3)*r_0*r_1^-4 + (-zeta3)*r_0^-4*r_1 + (-zeta3)*r_0^-1*r_1^-5 + (-zeta3)*r_0^-5*r_1^-1 + (-zeta3)*r_0^-4*r_1^-5 + (-zeta3)*r_0^-5*r_1^-4)*q^7*s^3 + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + ((-zeta3)*r_0^3*r_1^3 + (-zeta3)*r_0^3 + (-zeta3)*r_1^3 + (-zeta3)*r_1^-3 + (-zeta3)*r_0^-3 + (-zeta3)*r_0^-3*r_1^-3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
G_37
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 0, 0, 2/3, 2/3) + q^(-1/3)e_(2/3, 2/3, 0, 0, 1/3, 1/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (3*zeta3 + 3)*s + ((-3*zeta3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_38
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 1/3, 1/3, 0, 0) + q^(-1/3)e_(2/3, 0, 2/3, 2/3, 0, 0)
Fourier series:
(r_0*r_1 + (-zeta3)*r_0 + (-zeta3)*r_1 + r_1^-1 + r_0^-1 + (-zeta3)*r_0^-1*r_1^-1)*q*s + ((-zeta3)*r_0^2*r_1^2 + r_0^2 + r_1^2 + (-zeta3)*r_1^-2 + (-zeta3)*r_0^-2 + r_0^-2*r_1^-2)*q^4*s + ((-zeta3)*r_0^2*r_1^2 + r_0^2 + r_1^2 + (-zeta3)*r_1^-2 + (-zeta3)*r_0^-2 + r_0^-2*r_1^-2)*q*s^4 + (r_0^3*r_1^2 + r_0^2*r_1^3 + (-zeta3)*r_0^3*r_1 + (-zeta3)*r_0*r_1^3 + (-zeta3)*r_0^2*r_1^-1 + (-zeta3)*r_0^-1*r_1^2 + r_0*r_1^-2 + r_0^-2*r_1 + r_0^-1*r_1^-3 + r_0^-3*r_1^-1 + (-zeta3)*r_0^-2*r_1^-3 + (-zeta3)*r_0^-3*r_1^-2)*q^7*s + (r_0^4*r_1^4 + (-zeta3)*r_0^4 + (-zeta3)*r_1^4 + r_1^-4 + r_0^-4 + (-zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + (r_0^3*r_1^2 + r_0^2*r_1^3 + (-zeta3)*r_0^3*r_1 + (-zeta3)*r_0*r_1^3 + (-zeta3)*r_0^2*r_1^-1 + (-zeta3)*r_0^-1*r_1^2 + r_0*r_1^-2 + r_0^-2*r_1 + r_0^-1*r_1^-3 + r_0^-3*r_1^-1 + (-zeta3)*r_0^-2*r_1^-3 + (-zeta3)*r_0^-3*r_1^-2)*q*s^7 + ((-zeta3)*r_0^6*r_1^4 + (-zeta3)*r_0^4*r_1^6 + r_0^6*r_1^2 + r_0^2*r_1^6 + r_0^4*r_1^-2 + r_0^-2*r_1^4 + (-zeta3)*r_0^2*r_1^-4 + (-zeta3)*r_0^-4*r_1^2 + (-zeta3)*r_0^-2*r_1^-6 + (-zeta3)*r_0^-6*r_1^-2 + r_0^-4*r_1^-6 + r_0^-6*r_1^-4)*q^7*s^4 + ((-zeta3)*r_0^6*r_1^4 + (-zeta3)*r_0^4*r_1^6 + r_0^6*r_1^2 + r_0^2*r_1^6 + r_0^4*r_1^-2 + r_0^-2*r_1^4 + (-zeta3)*r_0^2*r_1^-4 + (-zeta3)*r_0^-4*r_1^2 + (-zeta3)*r_0^-2*r_1^-6 + (-zeta3)*r_0^-6*r_1^-2 + r_0^-4*r_1^-6 + r_0^-6*r_1^-4)*q^4*s^7 + O(q, s)^12
--------------------------------------------------------------------------------
G_39
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 2/3, 2/3, 1/3, 2/3) + q^(-1/3)e_(2/3, 2/3, 1/3, 1/3, 2/3, 1/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (-3*zeta3)*s + ((-3*zeta3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_40
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 2/3, 2/3, 0, 0) + q^(-1/3)e_(2/3, 0, 1/3, 1/3, 0, 0)
Fourier series:
(r_0*r_1 + (zeta3 + 1)*r_0 + (zeta3 + 1)*r_1 + r_1^-1 + r_0^-1 + (zeta3 + 1)*r_0^-1*r_1^-1)*q*s + ((zeta3 + 1)*r_0^2*r_1^2 + r_0^2 + r_1^2 + (zeta3 + 1)*r_1^-2 + (zeta3 + 1)*r_0^-2 + r_0^-2*r_1^-2)*q^4*s + ((zeta3 + 1)*r_0^2*r_1^2 + r_0^2 + r_1^2 + (zeta3 + 1)*r_1^-2 + (zeta3 + 1)*r_0^-2 + r_0^-2*r_1^-2)*q*s^4 + (r_0^3*r_1^2 + r_0^2*r_1^3 + (zeta3 + 1)*r_0^3*r_1 + (zeta3 + 1)*r_0*r_1^3 + (zeta3 + 1)*r_0^2*r_1^-1 + (zeta3 + 1)*r_0^-1*r_1^2 + r_0*r_1^-2 + r_0^-2*r_1 + r_0^-1*r_1^-3 + r_0^-3*r_1^-1 + (zeta3 + 1)*r_0^-2*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-2)*q^7*s + (r_0^4*r_1^4 + (zeta3 + 1)*r_0^4 + (zeta3 + 1)*r_1^4 + r_1^-4 + r_0^-4 + (zeta3 + 1)*r_0^-4*r_1^-4)*q^4*s^4 + (r_0^3*r_1^2 + r_0^2*r_1^3 + (zeta3 + 1)*r_0^3*r_1 + (zeta3 + 1)*r_0*r_1^3 + (zeta3 + 1)*r_0^2*r_1^-1 + (zeta3 + 1)*r_0^-1*r_1^2 + r_0*r_1^-2 + r_0^-2*r_1 + r_0^-1*r_1^-3 + r_0^-3*r_1^-1 + (zeta3 + 1)*r_0^-2*r_1^-3 + (zeta3 + 1)*r_0^-3*r_1^-2)*q*s^7 + ((zeta3 + 1)*r_0^6*r_1^4 + (zeta3 + 1)*r_0^4*r_1^6 + r_0^6*r_1^2 + r_0^2*r_1^6 + r_0^4*r_1^-2 + r_0^-2*r_1^4 + (zeta3 + 1)*r_0^2*r_1^-4 + (zeta3 + 1)*r_0^-4*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-6 + (zeta3 + 1)*r_0^-6*r_1^-2 + r_0^-4*r_1^-6 + r_0^-6*r_1^-4)*q^7*s^4 + ((zeta3 + 1)*r_0^6*r_1^4 + (zeta3 + 1)*r_0^4*r_1^6 + r_0^6*r_1^2 + r_0^2*r_1^6 + r_0^4*r_1^-2 + r_0^-2*r_1^4 + (zeta3 + 1)*r_0^2*r_1^-4 + (zeta3 + 1)*r_0^-4*r_1^2 + (zeta3 + 1)*r_0^-2*r_1^-6 + (zeta3 + 1)*r_0^-6*r_1^-2 + r_0^-4*r_1^-6 + r_0^-6*r_1^-4)*q^4*s^7 + O(q, s)^12
--------------------------------------------------------------------------------
G_41
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(0, 0, 2/3, 2/3, 2/3, 0) + q^(-1/3)e_(0, 0, 1/3, 1/3, 1/3, 0)
Fourier series:
s + (-r_0 - r_1 - r_0^-1*r_1^-1)*q*s + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + s^4 + (-r_0^2*r_1^2 - r_1^-2 - r_0^-2)*q^4*s + (-r_0^2*r_1^2 - r_1^-2 - r_0^-2)*q*s^4 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + (-r_0^3*r_1 - r_0*r_1^3 - r_0^2*r_1^-1 - r_0^-1*r_1^2 - r_0^-2*r_1^-3 - r_0^-3*r_1^-2)*q^7*s + (-r_0^4 - r_1^4 - r_0^-4*r_1^-4)*q^4*s^4 + (-r_0^3*r_1 - r_0*r_1^3 - r_0^2*r_1^-1 - r_0^-1*r_1^2 - r_0^-2*r_1^-3 - r_0^-3*r_1^-2)*q*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
G_42
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 2/3, 2/3, 2/3, 1/3, 1/3) + q^(-1/3)e_(2/3, 1/3, 1/3, 1/3, 2/3, 2/3)
Fourier series:
1 + (3*zeta3 + 3)*q + (3*zeta3 + 3)*s + ((-3)*r_0*r_1 + (3*zeta3 + 3)*r_0 + (3*zeta3 + 3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (3*zeta3 + 3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (3*zeta3 + 3)*q^4 + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q^3*s + ((3*zeta3 + 3)*r_0^2*r_1 + (3*zeta3 + 3)*r_0*r_1^2 + (3*zeta3 + 3)*r_0*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1 + (3*zeta3 + 3)*r_0^-1*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^-1)*q*s^3 + (3*zeta3 + 3)*s^4 + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((3*zeta3 + 3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (3*zeta3 + 3)*r_1^-2 + (3*zeta3 + 3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (6*zeta3 + 6)*q^7 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^4*s^3 + ((3*zeta3 + 3)*r_0^4*r_1^2 + (3*zeta3 + 3)*r_0^2*r_1^4 + (3*zeta3 + 3)*r_0^2*r_1^-2 + (3*zeta3 + 3)*r_0^-2*r_1^2 + (3*zeta3 + 3)*r_0^-2*r_1^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-2)*q^3*s^4 + (6*zeta3 + 6)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (3*zeta3 + 3)*r_0^4 + (3*zeta3 + 3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (3*zeta3 + 3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (3*zeta3 + 3)*r_0^3*r_1 + (3*zeta3 + 3)*r_0*r_1^3 + (3*zeta3 + 3)*r_0^2*r_1^-1 + (3*zeta3 + 3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (3*zeta3 + 3)*r_0^-2*r_1^-3 + (3*zeta3 + 3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_43
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 2/3, 2/3, 2/3, 1/3) + q^(-1/3)e_(2/3, 2/3, 1/3, 1/3, 1/3, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (-3*zeta3)*s + ((-3*zeta3)*r_0*r_1 + (-3)*r_0 + (-3)*r_1 + (-3*zeta3)*r_1^-1 + (-3*zeta3)*r_0^-1 + (-3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((-3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q^4*s + ((-3)*r_0^2*r_1^2 + (-3*zeta3)*r_0^2 + (-3*zeta3)*r_1^2 + (-3)*r_1^-2 + (-3)*r_0^-2 + (-3*zeta3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q^7*s + ((-3*zeta3)*r_0^4*r_1^4 + (-3)*r_0^4 + (-3)*r_1^4 + (-3*zeta3)*r_1^-4 + (-3*zeta3)*r_0^-4 + (-3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3*zeta3)*r_0^3*r_1^2 + (-3*zeta3)*r_0^2*r_1^3 + (-3)*r_0^3*r_1 + (-3)*r_0*r_1^3 + (-3)*r_0^2*r_1^-1 + (-3)*r_0^-1*r_1^2 + (-3*zeta3)*r_0*r_1^-2 + (-3*zeta3)*r_0^-2*r_1 + (-3*zeta3)*r_0^-1*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-1 + (-3)*r_0^-2*r_1^-3 + (-3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
G_44
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 0, 2/3, 2/3, 2/3, 0) + q^(-1/3)e_(2/3, 0, 1/3, 1/3, 1/3, 0)
Fourier series:
s + ((-zeta3)*r_0 + (-zeta3)*r_1 + (-zeta3)*r_0^-1*r_1^-1)*q*s + (r_0^2*r_1 + r_0*r_1^2 + r_0*r_1^-1 + r_0^-1*r_1 + r_0^-1*r_1^-2 + r_0^-2*r_1^-1)*q^3*s + s^4 + ((-zeta3)*r_0^2*r_1^2 + (-zeta3)*r_1^-2 + (-zeta3)*r_0^-2)*q^4*s + ((-zeta3)*r_0^2*r_1^2 + (-zeta3)*r_1^-2 + (-zeta3)*r_0^-2)*q*s^4 + (r_0^4*r_1^2 + r_0^2*r_1^4 + r_0^2*r_1^-2 + r_0^-2*r_1^2 + r_0^-2*r_1^-4 + r_0^-4*r_1^-2)*q^3*s^4 + 2*s^7 + ((-zeta3)*r_0^3*r_1 + (-zeta3)*r_0*r_1^3 + (-zeta3)*r_0^2*r_1^-1 + (-zeta3)*r_0^-1*r_1^2 + (-zeta3)*r_0^-2*r_1^-3 + (-zeta3)*r_0^-3*r_1^-2)*q^7*s + ((-zeta3)*r_0^4 + (-zeta3)*r_1^4 + (-zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-zeta3)*r_0^3*r_1 + (-zeta3)*r_0*r_1^3 + (-zeta3)*r_0^2*r_1^-1 + (-zeta3)*r_0^-1*r_1^2 + (-zeta3)*r_0^-2*r_1^-3 + (-zeta3)*r_0^-3*r_1^-2)*q*s^7 + (r_0^3*r_1^3 + r_0^3 + r_1^3 + r_1^-3 + r_0^-3 + r_0^-3*r_1^-3)*q^9*s + (r_0^5*r_1^4 + r_0^4*r_1^5 + r_0^5*r_1 + r_0*r_1^5 + r_0^4*r_1^-1 + r_0^-1*r_1^4 + r_0*r_1^-4 + r_0^-4*r_1 + r_0^-1*r_1^-5 + r_0^-5*r_1^-1 + r_0^-4*r_1^-5 + r_0^-5*r_1^-4)*q^3*s^7 + O(q, s)^11
--------------------------------------------------------------------------------
G_45
Principal part: 2*e_(0, 0, 0, 0, 0, 0) + q^(-1/3)e_(1/3, 1/3, 1/3, 1/3, 2/3, 1/3) + q^(-1/3)e_(2/3, 2/3, 2/3, 2/3, 1/3, 2/3)
Fourier series:
1 + (-3*zeta3)*q + (-3*zeta3)*s + ((-3)*r_0*r_1 + (-3*zeta3)*r_0 + (-3*zeta3)*r_1 + (-3)*r_1^-1 + (-3)*r_0^-1 + (-3*zeta3)*r_0^-1*r_1^-1)*q*s + 6*q^3 + 6*s^3 + (-3*zeta3)*q^4 + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q^3*s + ((-3*zeta3)*r_0^2*r_1 + (-3*zeta3)*r_0*r_1^2 + (-3*zeta3)*r_0*r_1^-1 + (-3*zeta3)*r_0^-1*r_1 + (-3*zeta3)*r_0^-1*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^-1)*q*s^3 + (-3*zeta3)*s^4 + ((-3*zeta3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q^4*s + ((-3*zeta3)*r_0^2*r_1^2 + (-3)*r_0^2 + (-3)*r_1^2 + (-3*zeta3)*r_1^-2 + (-3*zeta3)*r_0^-2 + (-3)*r_0^-2*r_1^-2)*q*s^4 + (6*r_0^3*r_1^3 + 6*r_0^3 + 6*r_1^3 + 6*r_1^-3 + 6*r_0^-3 + 6*r_0^-3*r_1^-3)*q^3*s^3 + (-6*zeta3)*q^7 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^4*s^3 + ((-3*zeta3)*r_0^4*r_1^2 + (-3*zeta3)*r_0^2*r_1^4 + (-3*zeta3)*r_0^2*r_1^-2 + (-3*zeta3)*r_0^-2*r_1^2 + (-3*zeta3)*r_0^-2*r_1^-4 + (-3*zeta3)*r_0^-4*r_1^-2)*q^3*s^4 + (-6*zeta3)*s^7 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q^7*s + ((-3)*r_0^4*r_1^4 + (-3*zeta3)*r_0^4 + (-3*zeta3)*r_1^4 + (-3)*r_1^-4 + (-3)*r_0^-4 + (-3*zeta3)*r_0^-4*r_1^-4)*q^4*s^4 + ((-3)*r_0^3*r_1^2 + (-3)*r_0^2*r_1^3 + (-3*zeta3)*r_0^3*r_1 + (-3*zeta3)*r_0*r_1^3 + (-3*zeta3)*r_0^2*r_1^-1 + (-3*zeta3)*r_0^-1*r_1^2 + (-3)*r_0*r_1^-2 + (-3)*r_0^-2*r_1 + (-3)*r_0^-1*r_1^-3 + (-3)*r_0^-3*r_1^-1 + (-3*zeta3)*r_0^-2*r_1^-3 + (-3*zeta3)*r_0^-3*r_1^-2)*q*s^7 + 6*q^9 + 6*s^9 + O(q, s)^10
--------------------------------------------------------------------------------


==> anc/data/2U(4)+A1/typeI.txt <==
Gram matrix
(0 0 0 0 4)
(0 0 0 4 0)
(0 0 2 0 0)
(0 4 0 0 0)
(4 0 0 0 0)

********** Type I products **********

\theta_1
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0)
Fourier series:
((i - 1)*r^(-1/2) + (-i + 1)*r^(1/2))*q^(1/2)*s^(1/2) + ((-i + 1)*r^(-3/2) + (i - 1)*r^(3/2))*q^(9/2)*s^(1/2) + ((-i + 1)*r^(-3/2) + (i - 1)*r^(3/2))*q^(1/2)*s^(9/2) + ((i - 1)*r^(-9/2) + (-i + 1)*r^(9/2))*q^(9/2)*s^(9/2) + O(q, s)^11
--------------------------------------------------------------------------------
\theta_2
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 1/2) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0)
Fourier series:
1 + (-2)*q^2 + (-2)*s^2 + (2*r^-2 + 2*r^2)*q^2*s^2 + 2*q^8 + 2*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
\theta_3
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/2, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0)
Fourier series:
((-i + 1))*s^(1/2) + ((i - 1)*r^-1 + (i - 1)*r)*q^2*s^(1/2) + ((-i + 1))*s^(9/2) + ((i - 1)*r^-3 + (i - 1)*r^3)*q^2*s^(9/2) + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^8*s^(1/2) + O(q, s)^(21/2)
--------------------------------------------------------------------------------
\theta_4
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/2, 1/2) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0)
Fourier series:
1 + (-2)*q^2 + 2*s^2 + (-2*r^-2 - 2*r^2)*q^2*s^2 + 2*q^8 + 2*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
\theta_5
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0)
Fourier series:
((-i + 1))*q^(1/2) + ((i - 1)*r^-1 + (i - 1)*r)*q^(1/2)*s^2 + ((-i + 1))*q^(9/2) + ((i - 1)*r^-3 + (i - 1)*r^3)*q^(9/2)*s^2 + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^(1/2)*s^8 + O(q, s)^(21/2)
--------------------------------------------------------------------------------
\theta_6
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 0, 1/2) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0)
Fourier series:
1 + 2*q^2 + (-2)*s^2 + (-2*r^-2 - 2*r^2)*q^2*s^2 + 2*q^8 + 2*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
\theta_7
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0) + q^(-1/4)e_(1/2, 0, 1/2, 0, 0)
Fourier series:
((-i + 1)*r^(-1/2) + (-i + 1)*r^(1/2))*q^(1/2)*s^(1/2) + ((-i + 1)*r^(-3/2) + (-i + 1)*r^(3/2))*q^(9/2)*s^(1/2) + ((-i + 1)*r^(-3/2) + (-i + 1)*r^(3/2))*q^(1/2)*s^(9/2) + ((-i + 1)*r^(-9/2) + (-i + 1)*r^(9/2))*q^(9/2)*s^(9/2) + O(q, s)^11
--------------------------------------------------------------------------------
\theta_8
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0) + q^(-1/4)e_(1/2, 0, 1/2, 1/2, 0)
Fourier series:
((-i + 1))*s^(1/2) + ((-i + 1)*r^-1 + (-i + 1)*r)*q^2*s^(1/2) + ((-i + 1))*s^(9/2) + ((-i + 1)*r^-3 + (-i + 1)*r^3)*q^2*s^(9/2) + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^8*s^(1/2) + O(q, s)^(21/2)
--------------------------------------------------------------------------------
\theta_9
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 1/2, 1/2)
Fourier series:
1 + 2*q^2 + 2*s^2 + (2*r^-2 + 2*r^2)*q^2*s^2 + 2*q^8 + 2*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
\theta_10
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 0, 0)
Fourier series:
((-i + 1))*q^(1/2) + ((-i + 1)*r^-1 + (-i + 1)*r)*q^(1/2)*s^2 + ((-i + 1))*q^(9/2) + ((-i + 1)*r^-3 + (-i + 1)*r^3)*q^(9/2)*s^2 + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^(1/2)*s^8 + O(q, s)^(21/2)
--------------------------------------------------------------------------------


==> anc/data/2U(4)+A1/typeII.txt <==
Gram matrix
(0 0 0 0 4)
(0 0 0 4 0)
(0 0 2 0 0)
(0 4 0 0 0)
(4 0 0 0 0)

********** Type II products **********

\Theta_1
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/2, 0, 1/2, 1/4) + q^(-1/4)e_(3/4, 1/2, 0, 1/2, 3/4)
Fourier series:
1 + 2*q + 2*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_2
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 0, 0, 0, 1/4) + q^(-1/4)e_(3/4, 0, 0, 0, 3/4)
Fourier series:
1 + (-2)*q + (-2)*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_3
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/4, 1/4) + q^(-1/4)e_(0, 0, 1/2, 3/4, 3/4)
Fourier series:
1 + (-2)*q + 2*i*s + (-2*i*r^-1 - 2*i*r)*q*s + 2*q^4 + 2*s^4 + (2*i*r^-2 + 2*i*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + 2*i*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_4
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 1/4, 1/4) + q^(-1/4)e_(1/2, 1/2, 1/2, 3/4, 3/4)
Fourier series:
1 + 2*q + 2*i*s + (2*i*r^-1 + 2*i*r)*q*s + 2*q^4 + 2*s^4 + (2*i*r^-2 + 2*i*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + 2*i*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_5
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 0, 0, 1/4, 1/4) + q^(-1/4)e_(3/4, 0, 0, 3/4, 3/4)
Fourier series:
1 + (-2)*q + 2*i*s + (2*i*r^-1 + 2*i*r)*q*s + 2*q^4 + 2*s^4 + (2*i*r^-2 + 2*i*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + 2*i*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_6
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/2, 0, 1/4, 3/4) + q^(-1/4)e_(3/4, 1/2, 0, 3/4, 1/4)
Fourier series:
1 + 2*q + (-2*i)*s + (2*i*r^-1 + 2*i*r)*q*s + 2*q^4 + 2*s^4 + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + (-2*i)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_7
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 1/4, 0) + q^(-1/4)e_(1/2, 0, 1/2, 3/4, 0)
Fourier series:
((-i + 1))*s + ((-i + 1)*r^-1 + (-i + 1)*r)*q*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((-i + 1))*s^9 + ((-i + 1)*r^-3 + (-i + 1)*r^3)*q^9*s + ((-i + 1)*r^-3 + (-i + 1)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_8
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/4, 1/2) + q^(-1/4)e_(0, 0, 1/2, 3/4, 1/2)
Fourier series:
(1/2*i + 1/2) + ((-i - 1))*q + ((i + 1))*q^4 + ((i + 1))*s^4 + ((-i - 1)*r^-2 + (-i - 1)*r^2)*q*s^4 + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + ((-i - 1))*q^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_9
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 1/2, 0, 1/4) + q^(-1/4)e_(0, 3/4, 1/2, 0, 3/4)
Fourier series:
1 + (-2*i)*q + (-2)*s + (2*i*r^-1 + 2*i*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2*i)*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_10
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 1/2, 1/2, 3/4) + q^(-1/4)e_(1/2, 3/4, 1/2, 1/2, 1/4)
Fourier series:
1 + 2*i*q + 2*s + (2*i*r^-1 + 2*i*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (2*i*r^-2 + 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*i*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_11
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/2, 1/2, 0, 0) + q^(-1/4)e_(3/4, 1/2, 1/2, 0, 0)
Fourier series:
(-2*i)*q + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (-2*i)*q^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_12
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 0, 1/2, 0, 0) + q^(-1/4)e_(3/4, 0, 1/2, 0, 0)
Fourier series:
(-2*i*r^-1 - 2*i*r)*q*s + (-2*i*r^-3 - 2*i*r^3)*q^9*s + (-2*i*r^-3 - 2*i*r^3)*q*s^9 + O(q, s)^12
--------------------------------------------------------------------------------
\Theta_13
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/2, 1/2, 1/4, 1/2) + q^(-1/4)e_(3/4, 1/2, 1/2, 3/4, 1/2)
Fourier series:
(1/2*i + 1/2) + ((i - 1))*q + ((i + 1))*q^4 + ((i + 1))*s^4 + ((i - 1)*r^-2 + (i - 1)*r^2)*q*s^4 + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + ((i - 1))*q^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_14
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/2, 1/2, 3/4, 1/2) + q^(-1/4)e_(3/4, 1/2, 1/2, 1/4, 1/2)
Fourier series:
(1/2*i + 1/2) + ((-i + 1))*q + ((i + 1))*q^4 + ((i + 1))*s^4 + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q*s^4 + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + ((-i + 1))*q^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_15
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 3/4, 1/2, 0, 0) + q^(-1/4)e_(3/4, 1/4, 1/2, 0, 0)
Fourier series:
((-i + 1))*q + ((i + 1)*r^-1 + (i + 1)*r)*q*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q*s^4 + ((-i + 1))*q^9 + ((i + 1)*r^-3 + (i + 1)*r^3)*q^9*s + ((i + 1)*r^-3 + (i + 1)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_16
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/4, 1/2, 0, 0) + q^(-1/4)e_(3/4, 3/4, 1/2, 0, 0)
Fourier series:
((-i + 1))*q + ((-i - 1)*r^-1 + (-i - 1)*r)*q*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q*s^4 + ((-i + 1))*q^9 + ((-i - 1)*r^-3 + (-i - 1)*r^3)*q^9*s + ((-i - 1)*r^-3 + (-i - 1)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_17
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 3/4, 0, 1/2, 3/4) + q^(-1/4)e_(3/4, 1/4, 0, 1/2, 1/4)
Fourier series:
1 + (-2*i)*q + 2*s + (2*i*r^-1 + 2*i*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2*i)*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_18
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 3/4, 0, 0, 1/4) + q^(-1/4)e_(3/4, 1/4, 0, 0, 3/4)
Fourier series:
1 + 2*i*q + (-2)*s + (2*i*r^-1 + 2*i*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (2*i*r^-2 + 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*i*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_19
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 0, 1/4, 1/4) + q^(-1/4)e_(0, 3/4, 0, 3/4, 3/4)
Fourier series:
1 + (-2*i)*q + 2*i*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (2*i*r^-2 + 2*i*r^2)*q^4*s + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2*i)*q^9 + 2*i*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_20
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 0, 3/4, 1/4) + q^(-1/4)e_(1/2, 3/4, 0, 1/4, 3/4)
Fourier series:
1 + (-2*i)*q + (-2*i)*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2*i)*q^9 + (-2*i)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_21
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 3/4, 0, 1/4, 1/2) + q^(-1/4)e_(3/4, 1/4, 0, 3/4, 1/2)
Fourier series:
(1/2*i + 1/2) + ((i - 1)*r^-1 + (i - 1)*r)*q*s + ((i + 1))*q^4 + ((i + 1))*s^4 + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_22
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 3/4, 0, 3/4, 0) + q^(-1/4)e_(3/4, 1/4, 0, 1/4, 0)
Fourier series:
((-i - 1))*q + ((-i + 1))*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((-i - 1)*r^-2 + (-i - 1)*r^2)*q*s^4 + ((-i - 1))*q^9 + ((-i + 1))*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_23
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 1/4) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 3/4)
Fourier series:
1 + 2*q + 2*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_24
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/2, 1/4) + q^(-1/4)e_(0, 0, 1/2, 1/2, 3/4)
Fourier series:
1 + (-2)*q + 2*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_25
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 0, 1/4, 0) + q^(-1/4)e_(1/2, 3/4, 0, 3/4, 0)
Fourier series:
((-i + 1))*q + ((-i + 1))*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q*s^4 + ((-i + 1))*q^9 + ((-i + 1))*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_26
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 0, 1/4, 1/2) + q^(-1/4)e_(1/2, 3/4, 0, 3/4, 1/2)
Fourier series:
(1/2*i + 1/2) + ((i + 1)*r^-1 + (i + 1)*r)*q*s + ((i + 1))*q^4 + ((i + 1))*s^4 + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_27
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 1/2, 0, 0) + q^(-1/4)e_(1/2, 3/4, 1/2, 0, 0)
Fourier series:
((-i + 1))*q + ((-i + 1)*r^-1 + (-i + 1)*r)*q*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q*s^4 + ((-i + 1))*q^9 + ((-i + 1)*r^-3 + (-i + 1)*r^3)*q^9*s + ((-i + 1)*r^-3 + (-i + 1)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_28
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 1/2, 0, 1/2) + q^(-1/4)e_(1/2, 3/4, 1/2, 0, 1/2)
Fourier series:
(1/2*i + 1/2) + ((i + 1))*s + ((i + 1))*q^4 + ((i + 1))*s^4 + ((i + 1)*r^-2 + (i + 1)*r^2)*q^4*s + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + ((i + 1))*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_29
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/4, 1/2, 1/4, 3/4) + q^(-1/4)e_(3/4, 3/4, 1/2, 3/4, 1/4)
Fourier series:
1 + 2*i*q + (-2*i)*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (2*i*r^-2 + 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*i*q^9 + (-2*i)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_30
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/4, 1/2, 3/4, 1/4) + q^(-1/4)e_(3/4, 3/4, 1/2, 1/4, 3/4)
Fourier series:
1 + (-2*i)*q + (-2*i)*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2*i)*q^9 + (-2*i)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_31
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 0, 0, 1/2, 1/4) + q^(-1/4)e_(3/4, 0, 0, 1/2, 3/4)
Fourier series:
1 + (-2)*q + 2*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_32
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/2, 0, 0, 1/4) + q^(-1/4)e_(3/4, 1/2, 0, 0, 3/4)
Fourier series:
1 + 2*q + (-2)*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_33
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/4, 3/4) + q^(-1/4)e_(0, 0, 1/2, 3/4, 1/4)
Fourier series:
1 + (-2)*q + (-2*i)*s + (2*i*r^-1 + 2*i*r)*q*s + 2*q^4 + 2*s^4 + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + (-2*i)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_34
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 1/4, 3/4) + q^(-1/4)e_(1/2, 1/2, 1/2, 3/4, 1/4)
Fourier series:
1 + 2*q + (-2*i)*s + (-2*i*r^-1 - 2*i*r)*q*s + 2*q^4 + 2*s^4 + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + (-2*i)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_35
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/2, 0, 3/4, 3/4) + q^(-1/4)e_(3/4, 1/2, 0, 1/4, 1/4)
Fourier series:
1 + 2*q + 2*i*s + (-2*i*r^-1 - 2*i*r)*q*s + 2*q^4 + 2*s^4 + (2*i*r^-2 + 2*i*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + 2*i*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_36
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 0, 0, 3/4, 1/4) + q^(-1/4)e_(3/4, 0, 0, 1/4, 3/4)
Fourier series:
1 + (-2)*q + (-2*i)*s + (-2*i*r^-1 - 2*i*r)*q*s + 2*q^4 + 2*s^4 + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + (-2*i)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_37
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 1/4, 1/2) + q^(-1/4)e_(1/2, 0, 1/2, 3/4, 1/2)
Fourier series:
(1/2*i + 1/2) + ((i + 1))*q + ((i + 1))*q^4 + ((i + 1))*s^4 + ((i + 1)*r^-2 + (i + 1)*r^2)*q*s^4 + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + ((i + 1))*q^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_38
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/4, 0) + q^(-1/4)e_(0, 0, 1/2, 3/4, 0)
Fourier series:
((-i + 1))*s + ((i - 1)*r^-1 + (i - 1)*r)*q*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((-i + 1))*s^9 + ((i - 1)*r^-3 + (i - 1)*r^3)*q^9*s + ((i - 1)*r^-3 + (i - 1)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_39
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 1/2, 1/2, 1/4) + q^(-1/4)e_(1/2, 3/4, 1/2, 1/2, 3/4)
Fourier series:
1 + (-2*i)*q + 2*s + (-2*i*r^-1 - 2*i*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2*i)*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_40
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 1/2, 0, 3/4) + q^(-1/4)e_(0, 3/4, 1/2, 0, 1/4)
Fourier series:
1 + 2*i*q + (-2)*s + (-2*i*r^-1 - 2*i*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (2*i*r^-2 + 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*i*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_41
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 0, 1/2, 1/2, 0) + q^(-1/4)e_(3/4, 0, 1/2, 1/2, 0)
Fourier series:
(-2*i)*s + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (-2*i)*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_42
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/2, 1/2, 1/2, 0) + q^(-1/4)e_(3/4, 1/2, 1/2, 1/2, 0)
Fourier series:
1 + 2*q^4 + 2*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_43
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 0, 1/2, 1/4, 0) + q^(-1/4)e_(3/4, 0, 1/2, 3/4, 0)
Fourier series:
((-i + 1))*s + ((i + 1)*r^-1 + (i + 1)*r)*q*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((-i + 1))*s^9 + ((i + 1)*r^-3 + (i + 1)*r^3)*q^9*s + ((i + 1)*r^-3 + (i + 1)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_44
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 0, 1/2, 3/4, 0) + q^(-1/4)e_(3/4, 0, 1/2, 1/4, 0)
Fourier series:
((-i + 1))*s + ((-i - 1)*r^-1 + (-i - 1)*r)*q*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((-i + 1))*s^9 + ((-i - 1)*r^-3 + (-i - 1)*r^3)*q^9*s + ((-i - 1)*r^-3 + (-i - 1)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_45
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/4, 1/2, 1/2, 1/2) + q^(-1/4)e_(3/4, 3/4, 1/2, 1/2, 1/2)
Fourier series:
(1/2*i + 1/2) + ((-i + 1))*s + ((i + 1))*q^4 + ((i + 1))*s^4 + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + ((-i + 1))*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_46
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 3/4, 1/2, 1/2, 1/2) + q^(-1/4)e_(3/4, 1/4, 1/2, 1/2, 1/2)
Fourier series:
(1/2*i + 1/2) + ((i - 1))*s + ((i + 1))*q^4 + ((i + 1))*s^4 + ((i - 1)*r^-2 + (i - 1)*r^2)*q^4*s + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + ((i - 1))*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_47
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/4, 0, 1/2, 3/4) + q^(-1/4)e_(3/4, 3/4, 0, 1/2, 1/4)
Fourier series:
1 + 2*i*q + 2*s + (-2*i*r^-1 - 2*i*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (2*i*r^-2 + 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*i*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_48
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/4, 0, 0, 1/4) + q^(-1/4)e_(3/4, 3/4, 0, 0, 3/4)
Fourier series:
1 + (-2*i)*q + (-2)*s + (-2*i*r^-1 - 2*i*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2*i)*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_49
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 0, 3/4, 3/4) + q^(-1/4)e_(1/2, 3/4, 0, 1/4, 1/4)
Fourier series:
1 + 2*i*q + 2*i*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (2*i*r^-2 + 2*i*r^2)*q^4*s + (2*i*r^-2 + 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*i*q^9 + 2*i*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_50
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 0, 1/4, 3/4) + q^(-1/4)e_(0, 3/4, 0, 3/4, 1/4)
Fourier series:
1 + 2*i*q + (-2*i)*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*i*r^-2 - 2*i*r^2)*q^4*s + (2*i*r^-2 + 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*i*q^9 + (-2*i)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_51
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/4, 0, 3/4, 1/2) + q^(-1/4)e_(3/4, 3/4, 0, 1/4, 1/2)
Fourier series:
(1/2*i + 1/2) + ((-i + 1)*r^-1 + (-i + 1)*r)*q*s + ((i + 1))*q^4 + ((i + 1))*s^4 + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_52
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 1/4, 0, 1/4, 0) + q^(-1/4)e_(3/4, 3/4, 0, 3/4, 0)
Fourier series:
((i + 1))*q + ((-i + 1))*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((i + 1)*r^-2 + (i + 1)*r^2)*q*s^4 + ((i + 1))*q^9 + ((-i + 1))*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_53
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 0, 1/4) + q^(-1/4)e_(0, 1/2, 1/2, 0, 3/4)
Fourier series:
1 + 2*q + (-2)*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_54
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 1/4) + q^(-1/4)e_(0, 0, 1/2, 0, 3/4)
Fourier series:
1 + (-2)*q + (-2)*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_55
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 0, 1/4, 0) + q^(-1/4)e_(0, 3/4, 0, 3/4, 0)
Fourier series:
((i - 1))*q + ((-i + 1))*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q^4*s + ((i - 1)*r^-2 + (i - 1)*r^2)*q*s^4 + ((i - 1))*q^9 + ((-i + 1))*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_56
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 0, 1/4, 1/2) + q^(-1/4)e_(0, 3/4, 0, 3/4, 1/2)
Fourier series:
(1/2*i + 1/2) + ((-i - 1)*r^-1 + (-i - 1)*r)*q*s + ((i + 1))*q^4 + ((i + 1))*s^4 + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_57
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 1/2, 0, 1/2) + q^(-1/4)e_(0, 3/4, 1/2, 0, 1/2)
Fourier series:
(1/2*i + 1/2) + ((-i - 1))*s + ((i + 1))*q^4 + ((i + 1))*s^4 + ((-i - 1)*r^-2 + (-i - 1)*r^2)*q^4*s + ((i + 1)*r^-4 + (i + 1)*r^4)*q^4*s^4 + ((-i - 1))*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_58
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 1/2, 0, 0) + q^(-1/4)e_(0, 3/4, 1/2, 0, 0)
Fourier series:
((-i + 1))*q + ((i - 1)*r^-1 + (i - 1)*r)*q*s + ((-i + 1)*r^-2 + (-i + 1)*r^2)*q*s^4 + ((-i + 1))*q^9 + ((i - 1)*r^-3 + (i - 1)*r^3)*q^9*s + ((i - 1)*r^-3 + (i - 1)*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
\Theta_59
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 3/4, 1/2, 1/4, 1/4) + q^(-1/4)e_(3/4, 1/4, 1/2, 3/4, 3/4)
Fourier series:
1 + 2*i*q + 2*i*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (2*i*r^-2 + 2*i*r^2)*q^4*s + (2*i*r^-2 + 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*i*q^9 + 2*i*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
\Theta_60
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/4, 3/4, 1/2, 3/4, 3/4) + q^(-1/4)e_(3/4, 1/4, 1/2, 1/4, 1/4)
Fourier series:
1 + (-2*i)*q + 2*i*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (2*i*r^-2 + 2*i*r^2)*q^4*s + (-2*i*r^-2 - 2*i*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2*i)*q^9 + 2*i*s^9 + O(q, s)^10
--------------------------------------------------------------------------------


==> anc/data/U(4)+U(2)+A1/U4+U2+A1_products_1.txt <==
Gram matrix
(0 0 0 0 2)
(0 0 0 4 0)
(0 0 2 0 0)
(0 4 0 0 0)
(2 0 0 0 0)

********** Borcherds products, part 1 **********


********** Weight 1/2 products **********

d_1
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 1/2)
Fourier series:
1 + (-2)*q + (-2)*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
d_2
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/2, 1/2)
Fourier series:
1 + (-2)*q + 2*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (-2*r^-2 - 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + (-2)*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
d_3
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 1/2, 1/2)
Fourier series:
1 + 2*q + 2*s + (2*r^-1 + 2*r)*q*s + 2*q^4 + 2*s^4 + (2*r^-2 + 2*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
d_4
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 0, 1/2)
Fourier series:
1 + 2*q + (-2)*s + (-2*r^-1 - 2*r)*q*s + 2*q^4 + 2*s^4 + (-2*r^-2 - 2*r^2)*q^4*s + (2*r^-2 + 2*r^2)*q*s^4 + (2*r^-4 + 2*r^4)*q^4*s^4 + 2*q^9 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
d_5
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 0, 0)
Fourier series:
(2*r^(-1/2) + 2*r^(1/2))*q^(1/2)*s^(1/2) + (2*r^(-3/2) + 2*r^(3/2))*q^(9/2)*s^(1/2) + (2*r^(-3/2) + 2*r^(3/2))*q^(1/2)*s^(9/2) + (2*r^(-9/2) + 2*r^(9/2))*q^(9/2)*s^(9/2) + O(q, s)^11
--------------------------------------------------------------------------------
d_6
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 1/2, 0)
Fourier series:
2*s^(1/2) + (2*r^-1 + 2*r)*q^2*s^(1/2) + 2*s^(9/2) + (2*r^-3 + 2*r^3)*q^2*s^(9/2) + (2*r^-2 + 2*r^2)*q^8*s^(1/2) + O(q, s)^(21/2)
--------------------------------------------------------------------------------
d_7
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 1/2, 0)
Fourier series:
1 + 2*q^2 + 2*s^2 + (2*r^-2 + 2*r^2)*q^2*s^2 + 2*q^8 + 2*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
d_8
Principal part: 1*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 0, 0)
Fourier series:
2*q^(1/2) + (2*r^-1 + 2*r)*q^(1/2)*s^2 + 2*q^(9/2) + (2*r^-3 + 2*r^3)*q^(9/2)*s^2 + (2*r^-2 + 2*r^2)*q^(1/2)*s^8 + O(q, s)^(21/2)
--------------------------------------------------------------------------------

********** Weight 1 products **********

f_1
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 0, 0)
Fourier series:
(-r^(-1/2) + r^(1/2))*q^(1/2)*s^(1/2) + (2*r^(-1/2) - 2*r^(1/2))*q^(5/2)*s^(1/2) + (2*r^(-1/2) - 2*r^(1/2))*q^(1/2)*s^(5/2) + (r^(-3/2) - r^(3/2))*q^(9/2)*s^(1/2) + (-2*r^(-5/2) + 2*r^(-3/2) - 2*r^(3/2) + 2*r^(5/2))*q^(5/2)*s^(5/2) + (r^(-3/2) - r^(3/2))*q^(1/2)*s^(9/2) + (-2*r^(-3/2) + 2*r^(3/2))*q^(13/2)*s^(1/2) + (-2*r^(-3/2) + 2*r^(3/2))*q^(9/2)*s^(5/2) + (-2*r^(-3/2) + 2*r^(3/2))*q^(5/2)*s^(9/2) + (-2*r^(-3/2) + 2*r^(3/2))*q^(1/2)*s^(13/2) + (-2*r^(-1/2) + 2*r^(1/2))*q^(17/2)*s^(1/2) + (2*r^(-7/2) - 2*r^(-1/2) + 2*r^(1/2) - 2*r^(7/2))*q^(13/2)*s^(5/2) + (-r^(-9/2) + r^(9/2))*q^(9/2)*s^(9/2) + (2*r^(-7/2) - 2*r^(-1/2) + 2*r^(1/2) - 2*r^(7/2))*q^(5/2)*s^(13/2) + (-2*r^(-1/2) + 2*r^(1/2))*q^(1/2)*s^(17/2) + O(q, s)^11
--------------------------------------------------------------------------------
f_2
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/2, 0)
Fourier series:
s^(1/2) + (-r^-1 - 2 - r)*q^2*s^(1/2) + 2*s^(5/2) + (2*r^-1 + 2*r)*q^4*s^(1/2) + (-2*r^-2 - 2*r^-1 - 2*r - 2*r^2)*q^2*s^(5/2) + s^(9/2) + (2*r^-3 + 2*r^-1 + 2*r + 2*r^3)*q^4*s^(5/2) + (-r^-3 - 2 - r^3)*q^2*s^(9/2) + 2*s^(13/2) + (r^-2 + 2 + r^2)*q^8*s^(1/2) + (2*r^-3 + 2*r^3)*q^4*s^(9/2) + (-2*r^-3 - 2*r^-2 - 2*r^2 - 2*r^3)*q^2*s^(13/2) + 2*s^(17/2) + O(q, s)^(21/2)
--------------------------------------------------------------------------------
f_3
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/2, 1/2, 0, 0)
Fourier series:
q^(1/2) + 2*q^(5/2) + (-r^-1 - 2 - r)*q^(1/2)*s^2 + q^(9/2) + (-2*r^-2 - 2*r^-1 - 2*r - 2*r^2)*q^(5/2)*s^2 + (2*r^-1 + 2*r)*q^(1/2)*s^4 + 2*q^(13/2) + (-r^-3 - 2 - r^3)*q^(9/2)*s^2 + (2*r^-3 + 2*r^-1 + 2*r + 2*r^3)*q^(5/2)*s^4 + 2*q^(17/2) + (-2*r^-3 - 2*r^-2 - 2*r^2 - 2*r^3)*q^(13/2)*s^2 + (2*r^-3 + 2*r^3)*q^(9/2)*s^4 + (r^-2 + 2 + r^2)*q^(1/2)*s^8 + O(q, s)^(21/2)
--------------------------------------------------------------------------------


==> anc/data/U(4)+U(2)+A1/U4+U2+A1_products_2.txt <==
Gram matrix
(0 0 0 0 2)
(0 0 0 4 0)
(0 0 2 0 0)
(0 4 0 0 0)
(2 0 0 0 0)

********** Borcherds products, part 2 **********


********** Weight 1 products **********

h_1
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 0, 0, 0, 1/2)
Fourier series:
1/2 + (-2)*q + (-2)*s + 2*q^2 + (-2*r^-1 - 4 - 2*r)*q*s + 2*s^2 + (-4*r^-1 - 4*r)*q^2*s + (-4*r^-1 - 4*r)*q*s^2 + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + (-4)*q^5 + (-2*r^-2 - 4 - 2*r^2)*q^4*s + (-2*r^-2 - 4 - 2*r^2)*q*s^4 + (-4)*s^5 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q^5*s + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q*s^5 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^5*s^2 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^2*s^5 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + (-2)*q^9 + (-4*r^-2 - 4*r^2)*q^8*s + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^5*s^4 + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^4*s^5 + (-4*r^-2 - 4*r^2)*q*s^8 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
h_2
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 0, 0, 1/2, 1/2)
Fourier series:
1/2 + (-2)*q + 2*s + 2*q^2 + (2*r^-1 + 4 + 2*r)*q*s + 2*s^2 + (4*r^-1 + 4*r)*q^2*s + (-4*r^-1 - 4*r)*q*s^2 + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + (-4)*q^5 + (2*r^-2 + 4 + 2*r^2)*q^4*s + (-2*r^-2 - 4 - 2*r^2)*q*s^4 + 4*s^5 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q^5*s + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q*s^5 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^5*s^2 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^5 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + (-2)*q^9 + (4*r^-2 + 4*r^2)*q^8*s + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^5*s^4 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^5 + (-4*r^-2 - 4*r^2)*q*s^8 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
h_3
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 1/2, 0, 1/2, 1/2)
Fourier series:
1/2 + 2*q + 2*s + 2*q^2 + (-2*r^-1 - 4 - 2*r)*q*s + 2*s^2 + (4*r^-1 + 4*r)*q^2*s + (4*r^-1 + 4*r)*q*s^2 + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + 4*q^5 + (2*r^-2 + 4 + 2*r^2)*q^4*s + (2*r^-2 + 4 + 2*r^2)*q*s^4 + 4*s^5 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q^5*s + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^5*s^2 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^5 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + 2*q^9 + (4*r^-2 + 4*r^2)*q^8*s + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^5*s^4 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^5 + (4*r^-2 + 4*r^2)*q*s^8 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
h_4
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/2)e_(1/2, 1/2, 0, 0, 1/2)
Fourier series:
1/2 + 2*q + (-2)*s + 2*q^2 + (2*r^-1 + 4 + 2*r)*q*s + 2*s^2 + (-4*r^-1 - 4*r)*q^2*s + (4*r^-1 + 4*r)*q*s^2 + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + 4*q^5 + (-2*r^-2 - 4 - 2*r^2)*q^4*s + (2*r^-2 + 4 + 2*r^2)*q*s^4 + (-4)*s^5 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q^5*s + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^5*s^2 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^2*s^5 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + 2*q^9 + (-4*r^-2 - 4*r^2)*q^8*s + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^5*s^4 + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^4*s^5 + (4*r^-2 + 4*r^2)*q*s^8 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
h_5
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/4, 0) + q^(-1/4)e_(0, 0, 1/2, 3/4, 0)
Fourier series:
2*s + (-2*r^-1 - 4 - 2*r)*q*s + (4*r^-1 + 4*r)*q^2*s + (2*r^-2 + 4 + 2*r^2)*q^4*s + 4*s^5 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q^5*s + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^5 + (4*r^-2 + 4*r^2)*q^8*s + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^5 + 2*s^9 + (-2*r^-3 - 4 - 2*r^3)*q^9*s + (-4*r^-5 - 4*r^-4 - 4*r^-3 - 8 - 4*r^3 - 4*r^4 - 4*r^5)*q^5*s^5 + (-2*r^-3 - 4 - 2*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
h_6
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 0, 1/2, 1/4, 1/2) + q^(-1/4)e_(0, 0, 1/2, 3/4, 1/2)
Fourier series:
1/2 + (-2)*q + 2*q^2 + 2*s^2 + (-4*r^-1 - 4*r)*q*s^2 + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + (-4)*q^5 + (-2*r^-2 - 4 - 2*r^2)*q*s^4 + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^5*s^2 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + (-2)*q^9 + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^5*s^4 + (-4*r^-2 - 4*r^2)*q*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
h_7
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 0, 1/2, 1/4, 0) + q^(-1/4)e_(1/2, 0, 1/2, 3/4, 0)
Fourier series:
2*s + (2*r^-1 + 4 + 2*r)*q*s + (4*r^-1 + 4*r)*q^2*s + (2*r^-2 + 4 + 2*r^2)*q^4*s + 4*s^5 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q^5*s + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^5 + (4*r^-2 + 4*r^2)*q^8*s + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^5 + 2*s^9 + (2*r^-3 + 4 + 2*r^3)*q^9*s + (4*r^-5 + 4*r^-4 + 4*r^-3 + 8 + 4*r^3 + 4*r^4 + 4*r^5)*q^5*s^5 + (2*r^-3 + 4 + 2*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
h_8
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/2, 1/2, 1/4, 1/2) + q^(-1/4)e_(1/2, 1/2, 1/2, 3/4, 1/2)
Fourier series:
1/2 + 2*q + 2*q^2 + 2*s^2 + (4*r^-1 + 4*r)*q*s^2 + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + 4*q^5 + (2*r^-2 + 4 + 2*r^2)*q*s^4 + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^5*s^2 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + 2*q^9 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^5*s^4 + (4*r^-2 + 4*r^2)*q*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
h_9
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 0, 1/4, 0) + q^(-1/4)e_(0, 3/4, 0, 3/4, 0)
Fourier series:
(-2)*q + 2*s + (4*r^-1 + 4*r)*q^2*s + (-4*r^-1 - 4*r)*q*s^2 + (-4)*q^5 + (2*r^-2 + 4 + 2*r^2)*q^4*s + (-2*r^-2 - 4 - 2*r^2)*q*s^4 + 4*s^5 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^5*s^2 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^5 + (-2)*q^9 + (4*r^-2 + 4*r^2)*q^8*s + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^5*s^4 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^5 + (-4*r^-2 - 4*r^2)*q*s^8 + 2*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
h_10
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 0, 1/4, 1/2) + q^(-1/4)e_(0, 3/4, 0, 3/4, 1/2)
Fourier series:
1/2 + 2*q^2 + (-2*r^-1 - 4 - 2*r)*q*s + 2*s^2 + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q^5*s + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q*s^5 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
h_11
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 0, 1/4, 0) + q^(-1/4)e_(1/2, 3/4, 0, 3/4, 0)
Fourier series:
2*q + 2*s + (4*r^-1 + 4*r)*q^2*s + (4*r^-1 + 4*r)*q*s^2 + 4*q^5 + (2*r^-2 + 4 + 2*r^2)*q^4*s + (2*r^-2 + 4 + 2*r^2)*q*s^4 + 4*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^5*s^2 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^5 + 2*q^9 + (4*r^-2 + 4*r^2)*q^8*s + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^5*s^4 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^5 + (4*r^-2 + 4*r^2)*q*s^8 + 2*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
h_12
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 0, 3/4, 1/2) + q^(-1/4)e_(1/2, 3/4, 0, 1/4, 1/2)
Fourier series:
1/2 + 2*q^2 + (2*r^-1 + 4 + 2*r)*q*s + 2*s^2 + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q^5*s + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q*s^5 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + O(q, s)^10
--------------------------------------------------------------------------------
h_13
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 1/2, 0, 0) + q^(-1/4)e_(0, 3/4, 1/2, 0, 0)
Fourier series:
2*q + (-2*r^-1 - 4 - 2*r)*q*s + (4*r^-1 + 4*r)*q*s^2 + 4*q^5 + (2*r^-2 + 4 + 2*r^2)*q*s^4 + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q^5*s + (-4*r^-2 - 4*r^-1 - 4*r - 4*r^2)*q*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^5*s^2 + 2*q^9 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^5*s^4 + (4*r^-2 + 4*r^2)*q*s^8 + (-2*r^-3 - 4 - 2*r^3)*q^9*s + (-4*r^-5 - 4*r^-4 - 4*r^-3 - 8 - 4*r^3 - 4*r^4 - 4*r^5)*q^5*s^5 + (-2*r^-3 - 4 - 2*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
h_14
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(0, 1/4, 1/2, 0, 1/2) + q^(-1/4)e_(0, 3/4, 1/2, 0, 1/2)
Fourier series:
1/2 + (-2)*s + 2*q^2 + 2*s^2 + (-4*r^-1 - 4*r)*q^2*s + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + (-2*r^-2 - 4 - 2*r^2)*q^4*s + (-4)*s^5 + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (-4*r^-3 - 4*r^-1 - 4*r - 4*r^3)*q^2*s^5 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + (-4*r^-2 - 4*r^2)*q^8*s + (-4*r^-4 - 4*r^-2 - 4*r^2 - 4*r^4)*q^4*s^5 + (-2)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------
h_15
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 1/2, 0, 0) + q^(-1/4)e_(1/2, 3/4, 1/2, 0, 0)
Fourier series:
2*q + (2*r^-1 + 4 + 2*r)*q*s + (4*r^-1 + 4*r)*q*s^2 + 4*q^5 + (2*r^-2 + 4 + 2*r^2)*q*s^4 + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q^5*s + (4*r^-2 + 4*r^-1 + 4*r + 4*r^2)*q*s^5 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^5*s^2 + 2*q^9 + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^5*s^4 + (4*r^-2 + 4*r^2)*q*s^8 + (2*r^-3 + 4 + 2*r^3)*q^9*s + (4*r^-5 + 4*r^-4 + 4*r^-3 + 8 + 4*r^3 + 4*r^4 + 4*r^5)*q^5*s^5 + (2*r^-3 + 4 + 2*r^3)*q*s^9 + O(q, s)^11
--------------------------------------------------------------------------------
h_16
Principal part: 2*e_(0, 0, 0, 0, 0) + q^(-1/4)e_(1/2, 1/4, 1/2, 1/2, 1/2) + q^(-1/4)e_(1/2, 3/4, 1/2, 1/2, 1/2)
Fourier series:
1/2 + 2*s + 2*q^2 + 2*s^2 + (4*r^-1 + 4*r)*q^2*s + 2*q^4 + (2*r^-2 + 4 + 2*r^2)*q^2*s^2 + 2*s^4 + (2*r^-2 + 4 + 2*r^2)*q^4*s + 4*s^5 + (4*r^-2 + 4*r^2)*q^4*s^2 + (4*r^-2 + 4*r^2)*q^2*s^4 + (4*r^-3 + 4*r^-1 + 4*r + 4*r^3)*q^2*s^5 + 2*q^8 + (2*r^-4 + 4 + 2*r^4)*q^4*s^4 + 2*s^8 + (4*r^-2 + 4*r^2)*q^8*s + (4*r^-4 + 4*r^-2 + 4*r^2 + 4*r^4)*q^4*s^5 + 2*s^9 + O(q, s)^10
--------------------------------------------------------------------------------


==> anc/data/U+U(2)+A1(2)/U+U_2_+A1_2__weight_eight_product.txt <==
Gram matrix
(0 0 0 0 1)
(0 0 0 2 0)
(0 0 4 0 0)
(0 2 0 0 0)
(1 0 0 0 0)

********** Weight eight Borcherds product **********

Psi_{8, A_1(2)}
Principal part: 16*e_(0, 0, 0) + -1*q^(-1/8)e_(0, 1/4, 0) + -1*q^(-1/8)e_(0, 3/4, 0) + -1*q^(-1/8)e_(0, 1/4, 1/2) + -1*q^(-1/8)e_(0, 3/4, 1/2) + -1*q^(-1/8)e_(1/2, 1/4, 0) + -1*q^(-1/8)e_(1/2, 3/4, 0) + q^(-1/2)e_(0, 1/2, 0) + q^(-1/2)e_(0, 1/2, 1/2)
Fourier series:
(r^(-1/2) + r^(1/2))*q^(1/2)*s^(3/2) + (-r^(-5/2) - 19*r^(-1/2) - 19*r^(1/2) - r^(5/2))*q^(3/2)*s^(3/2) + (r^(-3/2) + 3*r^(-1/2) + 3*r^(1/2) + r^(3/2))*q^(1/2)*s^(5/2) + (-r^(-7/2) + 19*r^(-5/2) + 156*r^(-1/2) + 156*r^(1/2) + 19*r^(5/2) - r^(7/2))*q^(5/2)*s^(3/2) + (-r^(-7/2) - 18*r^(-3/2) - 61*r^(-1/2) - 61*r^(1/2) - 18*r^(3/2) - r^(7/2))*q^(3/2)*s^(5/2) + (3*r^(-3/2) - 9*r^(-1/2) - 9*r^(1/2) + 3*r^(3/2))*q^(1/2)*s^(7/2) + (19*r^(-7/2) - 156*r^(-5/2) - 703*r^(-1/2) - 703*r^(1/2) - 156*r^(5/2) + 19*r^(7/2))*q^(7/2)*s^(3/2) + (-3*r^(-9/2) + 18*r^(-7/2) + 132*r^(-3/2) + 549*r^(-1/2) + 549*r^(1/2) + 132*r^(3/2) + 18*r^(7/2) - 3*r^(9/2))*q^(5/2)*s^(5/2) + (-217*r^(-5/2) + 729*r^(-3/2) - 392*r^(-1/2) - 392*r^(1/2) + 729*r^(3/2) - 217*r^(5/2))*q^(3/2)*s^(7/2) + (r^(-5/2) - 9*r^(-3/2) - 32*r^(-1/2) - 32*r^(1/2) - 9*r^(3/2) + r^(5/2))*q^(1/2)*s^(9/2) + (-156*r^(-7/2) + 703*r^(-5/2) + 1762*r^(-1/2) + 1762*r^(1/2) + 703*r^(5/2) - 156*r^(7/2))*q^(9/2)*s^(3/2) + (-3*r^(-11/2) + 61*r^(-9/2) - 132*r^(-7/2) - 445*r^(-3/2) - 2841*r^(-1/2) - 2841*r^(1/2) - 445*r^(3/2) - 132*r^(7/2) + 61*r^(9/2) - 3*r^(11/2))*q^(7/2)*s^(5/2) + (-3*r^(-11/2) + 217*r^(-9/2) - 1371*r^(-5/2) - 28*r^(-3/2) + 141*r^(-1/2) + 141*r^(1/2) - 28*r^(3/2) - 1371*r^(5/2) + 217*r^(9/2) - 3*r^(11/2))*q^(5/2)*s^(7/2) + (-217*r^(-7/2) + 311*r^(-5/2) + 945*r^(-3/2) - 239*r^(-1/2) - 239*r^(1/2) + 945*r^(3/2) + 311*r^(5/2) - 217*r^(7/2))*q^(3/2)*s^(9/2) + (3*r^(-5/2) - 32*r^(-3/2) + 24*r^(-1/2) + 24*r^(1/2) - 32*r^(3/2) + 3*r^(5/2))*q^(1/2)*s^(11/2) + (r^(-11/2) + 703*r^(-7/2) - 1762*r^(-5/2) - 1786*r^(-1/2) - 1786*r^(1/2) - 1762*r^(5/2) + 703*r^(7/2) + r^(11/2))*q^(11/2)*s^(3/2) + (-r^(-13/2) + 61*r^(-11/2) - 549*r^(-9/2) + 445*r^(-7/2) + 135*r^(-3/2) + 9145*r^(-1/2) + 9145*r^(1/2) + 135*r^(3/2) + 445*r^(7/2) - 549*r^(9/2) + 61*r^(11/2) - r^(13/2))*q^(9/2)*s^(5/2) + (9*r^(-13/2) - 729*r^(-11/2) + 1371*r^(-9/2) + 8532*r^(-5/2) - 10956*r^(-3/2) + 6813*r^(-1/2) + 6813*r^(1/2) - 10956*r^(3/2) + 8532*r^(5/2) + 1371*r^(9/2) - 729*r^(11/2) + 9*r^(13/2))*q^(7/2)*s^(7/2) + (-r^(-13/2) + 217*r^(-11/2) + 417*r^(-7/2) - 2874*r^(-5/2) - 6102*r^(-3/2) + 1383*r^(-1/2) + 1383*r^(1/2) - 6102*r^(3/2) - 2874*r^(5/2) + 417*r^(7/2) + 217*r^(11/2) - r^(13/2))*q^(5/2)*s^(9/2) + (-18*r^(-9/2) + 311*r^(-7/2) - 2001*r^(-5/2) + 4320*r^(-3/2) - 2512*r^(-1/2) - 2512*r^(1/2) + 4320*r^(3/2) - 2001*r^(5/2) + 311*r^(7/2) - 18*r^(9/2))*q^(3/2)*s^(11/2) + (-9*r^(-5/2) + 24*r^(-3/2) + 117*r^(-1/2) + 117*r^(1/2) + 24*r^(3/2) - 9*r^(5/2))*q^(1/2)*s^(13/2) + (-19*r^(-11/2) - 1762*r^(-7/2) + 1786*r^(-5/2) - 2335*r^(-1/2) - 2335*r^(1/2) + 1786*r^(5/2) - 1762*r^(7/2) - 19*r^(11/2))*q^(13/2)*s^(3/2) + (18*r^(-13/2) - 549*r^(-11/2) + 2841*r^(-9/2) - 135*r^(-7/2) + 4809*r^(-3/2) - 18360*r^(-1/2) - 18360*r^(1/2) + 4809*r^(3/2) - 135*r^(7/2) + 2841*r^(9/2) - 549*r^(11/2) + 18*r^(13/2))*q^(11/2)*s^(5/2) + (9*r^(-15/2) + 392*r^(-13/2) + 28*r^(-11/2) - 8532*r^(-9/2) - 3447*r^(-5/2) + 5742*r^(-3/2) - 8046*r^(-1/2) - 8046*r^(1/2) + 5742*r^(3/2) - 3447*r^(5/2) - 8532*r^(9/2) + 28*r^(11/2) + 392*r^(13/2) + 9*r^(15/2))*q^(9/2)*s^(7/2) + (9*r^(-15/2) - 311*r^(-13/2) - 417*r^(-11/2) + 5418*r^(-7/2) + 11217*r^(-5/2) + 9063*r^(-3/2) + 8621*r^(-1/2) + 8621*r^(1/2) + 9063*r^(3/2) + 11217*r^(5/2) + 5418*r^(7/2) - 417*r^(11/2) - 311*r^(13/2) + 9*r^(15/2))*q^(7/2)*s^(9/2) + (18*r^(-13/2) + 2982*r^(-9/2) - 6237*r^(-7/2) + 612*r^(-5/2) + 10179*r^(-3/2) - 8424*r^(-1/2) - 8424*r^(1/2) + 10179*r^(3/2) + 612*r^(5/2) - 6237*r^(7/2) + 2982*r^(9/2) + 18*r^(13/2))*q^(5/2)*s^(11/2) + (-19*r^(-11/2) + 729*r^(-9/2) - 2001*r^(-7/2) - 726*r^(-5/2) + 4131*r^(-3/2) - 4754*r^(-1/2) - 4754*r^(1/2) + 4131*r^(3/2) - 726*r^(5/2) - 2001*r^(7/2) + 729*r^(9/2) - 19*r^(11/2))*q^(3/2)*s^(13/2) + (r^(-7/2) - 32*r^(-5/2) + 117*r^(-3/2) + 8*r^(-1/2) + 8*r^(1/2) + 117*r^(3/2) - 32*r^(5/2) + r^(7/2))*q^(1/2)*s^(15/2) + (r^(-13/2) + 156*r^(-11/2) + 1786*r^(-7/2) + 2335*r^(-5/2) + 8626*r^(-1/2) + 8626*r^(1/2) + 2335*r^(5/2) + 1786*r^(7/2) + 156*r^(11/2) + r^(13/2))*q^(15/2)*s^(3/2) + (-132*r^(-13/2) + 2841*r^(-11/2) - 9145*r^(-9/2) - 4809*r^(-7/2) - 19921*r^(-3/2) + 21846*r^(-1/2) + 21846*r^(1/2) - 19921*r^(3/2) - 4809*r^(7/2) - 9145*r^(9/2) + 2841*r^(11/2) - 132*r^(13/2))*q^(13/2)*s^(5/2) + (-3*r^(-17/2) + 392*r^(-15/2) - 141*r^(-13/2) + 10956*r^(-11/2) + 3447*r^(-9/2) - 9666*r^(-5/2) + 34987*r^(-3/2) - 22908*r^(-1/2) - 22908*r^(1/2) + 34987*r^(3/2) - 9666*r^(5/2) + 3447*r^(9/2) + 10956*r^(11/2) - 141*r^(13/2) + 392*r^(15/2) - 3*r^(17/2))*q^(11/2)*s^(7/2) + (32*r^(-17/2) - 945*r^(-15/2) + 2874*r^(-13/2) - 5418*r^(-11/2) - 19977*r^(-7/2) - 26424*r^(-5/2) + 19224*r^(-3/2) - 61726*r^(-1/2) - 61726*r^(1/2) + 19224*r^(3/2) - 26424*r^(5/2) - 19977*r^(7/2) - 5418*r^(11/2) + 2874*r^(13/2) - 945*r^(15/2) + 32*r^(17/2))*q^(9/2)*s^(9/2) + (-3*r^(-17/2) - 311*r^(-15/2) - 2982*r^(-13/2) + 14664*r^(-9/2) - 24972*r^(-7/2) + 747*r^(-5/2) + 17303*r^(-3/2) - 246*r^(-1/2) - 246*r^(1/2) + 17303*r^(3/2) + 747*r^(5/2) - 24972*r^(7/2) + 14664*r^(9/2) - 2982*r^(13/2) - 311*r^(15/2) - 3*r^(17/2))*q^(7/2)*s^(11/2) + (19*r^(-15/2) + 2982*r^(-11/2) - 7762*r^(-9/2) + 5370*r^(-7/2) + 21195*r^(-5/2) - 8349*r^(-3/2) + 9513*r^(-1/2) + 9513*r^(1/2) - 8349*r^(3/2) + 21195*r^(5/2) + 5370*r^(7/2) - 7762*r^(9/2) + 2982*r^(11/2) + 19*r^(15/2))*q^(5/2)*s^(13/2) + (-61*r^(-11/2) + 945*r^(-9/2) - 726*r^(-7/2) - 2419*r^(-5/2) + 648*r^(-3/2) - 267*r^(-1/2) - 267*r^(1/2) + 648*r^(3/2) - 2419*r^(5/2) - 726*r^(7/2) + 945*r^(9/2) - 61*r^(11/2))*q^(3/2)*s^(15/2) + (3*r^(-7/2) + 24*r^(-5/2) + 8*r^(-3/2) - 75*r^(-1/2) - 75*r^(1/2) + 8*r^(3/2) + 24*r^(5/2) + 3*r^(7/2))*q^(1/2)*s^(17/2) + (-19*r^(-13/2) - 703*r^(-11/2) + 2335*r^(-7/2) - 8626*r^(-5/2) - 6697*r^(-1/2) - 6697*r^(1/2) - 8626*r^(5/2) + 2335*r^(7/2) - 703*r^(11/2) - 19*r^(13/2))*q^(17/2)*s^(3/2) + (r^(-17/2) + 445*r^(-13/2) - 9145*r^(-11/2) + 18360*r^(-9/2) + 19921*r^(-7/2) + 38556*r^(-3/2) - 16522*r^(-1/2) - 16522*r^(1/2) + 38556*r^(3/2) + 19921*r^(7/2) + 18360*r^(9/2) - 9145*r^(11/2) + 445*r^(13/2) + r^(17/2))*q^(15/2)*s^(5/2) + (-729*r^(-17/2) - 141*r^(-15/2) - 6813*r^(-13/2) - 5742*r^(-11/2) + 9666*r^(-9/2) - 59751*r^(-5/2) + 43632*r^(-3/2) + 33858*r^(-1/2) + 33858*r^(1/2) + 43632*r^(3/2) - 59751*r^(5/2) + 9666*r^(9/2) - 5742*r^(11/2) - 6813*r^(13/2) - 141*r^(15/2) - 729*r^(17/2))*q^(13/2)*s^(7/2) + (32*r^(-19/2) + 239*r^(-17/2) + 6102*r^(-15/2) - 11217*r^(-13/2) + 19977*r^(-11/2) + 4033*r^(-7/2) + 44386*r^(-5/2) - 52434*r^(-3/2) + 102642*r^(-1/2) + 102642*r^(1/2) - 52434*r^(3/2) + 44386*r^(5/2) + 4033*r^(7/2) + 19977*r^(11/2) - 11217*r^(13/2) + 6102*r^(15/2) + 239*r^(17/2) + 32*r^(19/2))*q^(11/2)*s^(9/2) + (32*r^(-19/2) + 2001*r^(-17/2) + 6237*r^(-15/2) - 14664*r^(-13/2) + 52830*r^(-9/2) - 20177*r^(-7/2) + 23086*r^(-5/2) - 109836*r^(-3/2) + 48946*r^(-1/2) + 48946*r^(1/2) - 109836*r^(3/2) + 23086*r^(5/2) - 20177*r^(7/2) + 52830*r^(9/2) - 14664*r^(13/2) + 6237*r^(15/2) + 2001*r^(17/2) + 32*r^(19/2))*q^(9/2)*s^(11/2) + (-729*r^(-17/2) - 2982*r^(-15/2) + 3321*r^(-11/2) + 10413*r^(-9/2) - 36972*r^(-7/2) - 77094*r^(-5/2) - 10995*r^(-3/2) + 4158*r^(-1/2) + 4158*r^(1/2) - 10995*r^(3/2) - 77094*r^(5/2) - 36972*r^(7/2) + 10413*r^(9/2) + 3321*r^(11/2) - 2982*r^(15/2) - 729*r^(17/2))*q^(7/2)*s^(13/2) + (417*r^(-13/2) - 7762*r^(-11/2) + 9936*r^(-9/2) + 11572*r^(-7/2) - 20395*r^(-5/2) + 37854*r^(-3/2) - 15266*r^(-1/2) - 15266*r^(1/2) + 37854*r^(3/2) - 20395*r^(5/2) + 11572*r^(7/2) + 9936*r^(9/2) - 7762*r^(11/2) + 417*r^(13/2))*q^(5/2)*s^(15/2) + (-19*r^(-13/2) - 392*r^(-11/2) + 4320*r^(-9/2) - 2419*r^(-7/2) - 8893*r^(-5/2) + 5904*r^(-3/2) + 2299*r^(-1/2) + 2299*r^(1/2) + 5904*r^(3/2) - 8893*r^(5/2) - 2419*r^(7/2) + 4320*r^(9/2) - 392*r^(11/2) - 19*r^(13/2))*q^(3/2)*s^(17/2) + (-9*r^(-7/2) + 117*r^(-5/2) - 75*r^(-3/2) - 108*r^(-1/2) - 108*r^(1/2) - 75*r^(3/2) + 117*r^(5/2) - 9*r^(7/2))*q^(1/2)*s^(19/2) + (156*r^(-13/2) + 1762*r^(-11/2) - 8626*r^(-7/2) + 6697*r^(-5/2) - 665*r^(-1/2) - 665*r^(1/2) + 6697*r^(5/2) - 8626*r^(7/2) + 1762*r^(11/2) + 156*r^(13/2))*q^(19/2)*s^(3/2) + (-18*r^(-17/2) - 135*r^(-13/2) + 18360*r^(-11/2) - 21846*r^(-9/2) - 38556*r^(-7/2) - 35847*r^(-3/2) + 23202*r^(-1/2) + 23202*r^(1/2) - 35847*r^(3/2) - 38556*r^(7/2) - 21846*r^(9/2) + 18360*r^(11/2) - 135*r^(13/2) - 18*r^(17/2))*q^(17/2)*s^(5/2) + (217*r^(-19/2) + 28*r^(-17/2) - 6813*r^(-15/2) + 8046*r^(-13/2) - 34987*r^(-11/2) + 59751*r^(-9/2) + 84448*r^(-5/2) - 154836*r^(-3/2) - 33278*r^(-1/2) - 33278*r^(1/2) - 154836*r^(3/2) + 84448*r^(5/2) + 59751*r^(9/2) - 34987*r^(11/2) + 8046*r^(13/2) - 6813*r^(15/2) + 28*r^(17/2) + 217*r^(19/2))*q^(15/2)*s^(7/2) + (9*r^(-21/2) + 239*r^(-19/2) - 1383*r^(-17/2) - 9063*r^(-15/2) + 26424*r^(-13/2) - 4033*r^(-11/2) + 40573*r^(-7/2) - 50783*r^(-5/2) + 12312*r^(-3/2) + 78905*r^(-1/2) + 78905*r^(1/2) + 12312*r^(3/2) - 50783*r^(5/2) + 40573*r^(7/2) - 4033*r^(11/2) + 26424*r^(13/2) - 9063*r^(15/2) - 1383*r^(17/2) + 239*r^(19/2) + 9*r^(21/2))*q^(13/2)*s^(9/2) + (-24*r^(-21/2) - 4320*r^(-19/2) - 612*r^(-17/2) + 24972*r^(-15/2) - 52830*r^(-13/2) - 197829*r^(-9/2) + 310986*r^(-7/2) - 94086*r^(-5/2) + 6003*r^(-3/2) + 21960*r^(-1/2) + 21960*r^(1/2) + 6003*r^(3/2) - 94086*r^(5/2) + 310986*r^(7/2) - 197829*r^(9/2) - 52830*r^(13/2) + 24972*r^(15/2) - 612*r^(17/2) - 4320*r^(19/2) - 24*r^(21/2))*q^(11/2)*s^(11/2) + (9*r^(-21/2) + 2001*r^(-19/2) + 7762*r^(-17/2) - 3321*r^(-15/2) - 24210*r^(-11/2) + 78273*r^(-9/2) + 169512*r^(-7/2) - 3322*r^(-5/2) - 2601*r^(-3/2) + 80685*r^(-1/2) + 80685*r^(1/2) - 2601*r^(3/2) - 3322*r^(5/2) + 169512*r^(7/2) + 78273*r^(9/2) - 24210*r^(11/2) - 3321*r^(15/2) + 7762*r^(17/2) + 2001*r^(19/2) + 9*r^(21/2))*q^(9/2)*s^(13/2) + (61*r^(-19/2) - 417*r^(-17/2) + 16667*r^(-13/2) - 17684*r^(-11/2) - 17343*r^(-9/2) - 39994*r^(-7/2) + 52677*r^(-5/2) - 82017*r^(-3/2) + 9090*r^(-1/2) + 9090*r^(1/2) - 82017*r^(3/2) + 52677*r^(5/2) - 39994*r^(7/2) - 17343*r^(9/2) - 17684*r^(11/2) + 16667*r^(13/2) - 417*r^(17/2) + 61*r^(19/2))*q^(7/2)*s^(15/2) + (-1371*r^(-15/2) - 6237*r^(-13/2) + 9936*r^(-11/2) - 12333*r^(-9/2) - 702*r^(-7/2) + 41517*r^(-5/2) - 26520*r^(-3/2) - 11250*r^(-1/2) - 11250*r^(1/2) - 26520*r^(3/2) + 41517*r^(5/2) - 702*r^(7/2) - 12333*r^(9/2) + 9936*r^(11/2) - 6237*r^(13/2) - 1371*r^(15/2))*q^(5/2)*s^(17/2) + (-61*r^(-13/2) - 239*r^(-11/2) + 4131*r^(-9/2) - 8893*r^(-7/2) + 8996*r^(-5/2) - 6561*r^(-3/2) + 4127*r^(-1/2) + 4127*r^(1/2) - 6561*r^(3/2) + 8996*r^(5/2) - 8893*r^(7/2) + 4131*r^(9/2) - 239*r^(11/2) - 61*r^(13/2))*q^(3/2)*s^(19/2) + (-32*r^(-7/2) + 8*r^(-5/2) - 108*r^(-3/2) - 588*r^(-1/2) - 588*r^(1/2) - 108*r^(3/2) + 8*r^(5/2) - 32*r^(7/2))*q^(1/2)*s^(21/2) + O(q, s)^12
--------------------------------------------------------------------------------


==> anc/data/U+U(2)+A1(2)/U+U_2_+A1_2__weight_one_products.txt <==
Gram matrix
(0 0 0 0 1)
(0 0 0 2 0)
(0 0 4 0 0)
(0 2 0 0 0)
(1 0 0 0 0)

********** Weight one Borcherds products **********

t_1
Principal part: 2*e_(0, 0, 0) + q^(-1/8)e_(0, 1/4, 0) + q^(-1/8)e_(0, 3/4, 0)
Fourier series:
(-r^(-1/2) + r^(1/2))*q^(1/4)*s^(1/4) + (2*r^(-1/2) - 2*r^(1/2))*q^(5/4)*s^(1/4) + (2*r^(-1/2) - 2*r^(1/2))*q^(1/4)*s^(5/4) + (r^(-3/2) - r^(3/2))*q^(9/4)*s^(1/4) + (-2*r^(-5/2) + 2*r^(-3/2) - 2*r^(3/2) + 2*r^(5/2))*q^(5/4)*s^(5/4) + (r^(-3/2) - r^(3/2))*q^(1/4)*s^(9/4) + (-2*r^(-3/2) + 2*r^(3/2))*q^(13/4)*s^(1/4) + (-2*r^(-3/2) + 2*r^(3/2))*q^(9/4)*s^(5/4) + (-2*r^(-3/2) + 2*r^(3/2))*q^(5/4)*s^(9/4) + (-2*r^(-3/2) + 2*r^(3/2))*q^(1/4)*s^(13/4) + (-2*r^(-1/2) + 2*r^(1/2))*q^(17/4)*s^(1/4) + (2*r^(-7/2) - 2*r^(-1/2) + 2*r^(1/2) - 2*r^(7/2))*q^(13/4)*s^(5/4) + (-r^(-9/2) + r^(9/2))*q^(9/4)*s^(9/4) + (2*r^(-7/2) - 2*r^(-1/2) + 2*r^(1/2) - 2*r^(7/2))*q^(5/4)*s^(13/4) + (-2*r^(-1/2) + 2*r^(1/2))*q^(1/4)*s^(17/4) + (2*r^(-9/2) - 2*r^(-7/2) + 2*r^(7/2) - 2*r^(9/2))*q^(17/4)*s^(5/4) + (2*r^(-9/2) - 2*r^(9/2))*q^(13/4)*s^(9/4) + (2*r^(-9/2) - 2*r^(9/2))*q^(9/4)*s^(13/4) + (2*r^(-9/2) - 2*r^(-7/2) + 2*r^(7/2) - 2*r^(9/2))*q^(5/4)*s^(17/4) + (-r^(-5/2) + 2*r^(-3/2) - 2*r^(3/2) + r^(5/2))*q^(25/4)*s^(1/4) + (2*r^(-3/2) - 2*r^(3/2))*q^(17/4)*s^(9/4) + (-2*r^(-13/2) - 2*r^(-5/2) + 2*r^(5/2) + 2*r^(13/2))*q^(13/4)*s^(13/4) + (2*r^(-3/2) - 2*r^(3/2))*q^(9/4)*s^(17/4) + (-r^(-5/2) + 2*r^(-3/2) - 2*r^(3/2) + r^(5/2))*q^(1/4)*s^(25/4) + (2*r^(-5/2) - 2*r^(5/2))*q^(29/4)*s^(1/4) + (-2*r^(-11/2) + 4*r^(-5/2) - 4*r^(5/2) + 2*r^(11/2))*q^(25/4)*s^(5/4) + (-2*r^(-11/2) + 2*r^(-5/2) - 2*r^(5/2) + 2*r^(11/2))*q^(17/4)*s^(13/4) + (-2*r^(-11/2) + 2*r^(-5/2) - 2*r^(5/2) + 2*r^(11/2))*q^(13/4)*s^(17/4) + (-2*r^(-11/2) + 4*r^(-5/2) - 4*r^(5/2) + 2*r^(11/2))*q^(5/4)*s^(25/4) + (2*r^(-5/2) - 2*r^(5/2))*q^(1/4)*s^(29/4) + (-2*r^(-9/2) - 2*r^(-1/2) + 2*r^(1/2) + 2*r^(9/2))*q^(29/4)*s^(5/4) + (r^(-15/2) - 2*r^(-9/2) + 2*r^(9/2) - r^(15/2))*q^(25/4)*s^(9/4) + (-2*r^(-17/2) + 2*r^(-15/2) - 2*r^(15/2) + 2*r^(17/2))*q^(17/4)*s^(17/4) + (r^(-15/2) - 2*r^(-9/2) + 2*r^(9/2) - r^(15/2))*q^(9/4)*s^(25/4) + (-2*r^(-9/2) - 2*r^(-1/2) + 2*r^(1/2) + 2*r^(9/2))*q^(5/4)*s^(29/4) + (2*r^(-1/2) - 2*r^(1/2))*q^(37/4)*s^(1/4) + (-2*r^(-15/2) + 2*r^(15/2))*q^(29/4)*s^(9/4) + (2*r^(-17/2) - 2*r^(-15/2) + 2*r^(-1/2) - 2*r^(1/2) + 2*r^(15/2) - 2*r^(17/2))*q^(25/4)*s^(13/4) + (2*r^(-17/2) - 2*r^(-15/2) + 2*r^(-1/2) - 2*r^(1/2) + 2*r^(15/2) - 2*r^(17/2))*q^(13/4)*s^(25/4) + (-2*r^(-15/2) + 2*r^(15/2))*q^(9/4)*s^(29/4) + (2*r^(-1/2) - 2*r^(1/2))*q^(1/4)*s^(37/4) + O(q, s)^(21/2)
--------------------------------------------------------------------------------
t_2
Principal part: 2*e_(0, 0, 0) + q^(-1/8)e_(0, 1/4, 1/2) + q^(-1/8)e_(0, 3/4, 1/2)
Fourier series:
s^(1/4) + (-r^-1 - 2 - r)*q*s^(1/4) + 2*s^(5/4) + (2*r^-1 + 2*r)*q^2*s^(1/4) + (-2*r^-2 - 2*r^-1 - 2*r - 2*r^2)*q*s^(5/4) + s^(9/4) + (2*r^-3 + 2*r^-1 + 2*r + 2*r^3)*q^2*s^(5/4) + (-r^-3 - 2 - r^3)*q*s^(9/4) + 2*s^(13/4) + (r^-2 + 2 + r^2)*q^4*s^(1/4) + (2*r^-3 + 2*r^3)*q^2*s^(9/4) + (-2*r^-3 - 2*r^-2 - 2*r^2 - 2*r^3)*q*s^(13/4) + 2*s^(17/4) + (-2*r^-2 - 2*r^-1 - 2*r - 2*r^2)*q^5*s^(1/4) + (2*r^-4 + 2*r^-2 + 2*r^2 + 2*r^4)*q^4*s^(5/4) + (2*r^-5 + 2*r^-1 + 2*r + 2*r^5)*q^2*s^(13/4) + (-2*r^-4 - 2*r^-1 - 2*r - 2*r^4)*q*s^(17/4) + (-2*r^-5 - 2*r^-4 - 2*r^-3 - 4 - 2*r^3 - 2*r^4 - 2*r^5)*q^5*s^(5/4) + (r^-6 + 2 + r^6)*q^4*s^(9/4) + (2*r^-5 + 2*r^-3 + 2*r^3 + 2*r^5)*q^2*s^(17/4) + 3*s^(25/4) + (-2*r^-6 - 2*r^-3 - 2*r^3 - 2*r^6)*q^5*s^(9/4) + (2*r^-6 + 2*r^-4 + 2*r^4 + 2*r^6)*q^4*s^(13/4) + (-r^-5 - 2*r^-4 - 2*r^-3 - 2 - 2*r^3 - 2*r^4 - r^5)*q*s^(25/4) + 2*s^(29/4) + (2*r^-2 + 2*r^2)*q^8*s^(1/4) + (-2*r^-8 - 2*r^-7 - 2*r^-4 - 2*r^-1 - 2*r - 2*r^4 - 2*r^7 - 2*r^8)*q^5*s^(13/4) + (2*r^-8 + 2*r^-2 + 2*r^2 + 2*r^8)*q^4*s^(17/4) + (2*r^-7 + 2*r^-5 + 2*r^-1 + 2*r + 2*r^5 + 2*r^7)*q^2*s^(25/4) + (-2*r^-5 - 2*r^-2 - 2*r^2 - 2*r^5)*q*s^(29/4) + (-r^-3 - 2 - r^3)*q^9*s^(1/4) + (2*r^-6 + 2*r^-2 + 2*r^2 + 2*r^6)*q^8*s^(5/4) + (-2*r^-9 - 2*r^-7 - 2*r^-6 - 2*r^-2 - 2*r^2 - 2*r^6 - 2*r^7 - 2*r^9)*q^5*s^(17/4) + (2*r^-7 + 2*r^-3 + 2*r^3 + 2*r^7)*q^2*s^(29/4) + 2*s^(37/4) + O(q, s)^(41/4)
--------------------------------------------------------------------------------
t_3
Principal part: 2*e_(0, 0, 0) + q^(-1/8)e_(1/2, 1/4, 0) + q^(-1/8)e_(1/2, 3/4, 0)
Fourier series:
q^(1/4) + 2*q^(5/4) + (-r^-1 - 2 - r)*q^(1/4)*s + q^(9/4) + (-2*r^-2 - 2*r^-1 - 2*r - 2*r^2)*q^(5/4)*s + (2*r^-1 + 2*r)*q^(1/4)*s^2 + 2*q^(13/4) + (-r^-3 - 2 - r^3)*q^(9/4)*s + (2*r^-3 + 2*r^-1 + 2*r + 2*r^3)*q^(5/4)*s^2 + 2*q^(17/4) + (-2*r^-3 - 2*r^-2 - 2*r^2 - 2*r^3)*q^(13/4)*s + (2*r^-3 + 2*r^3)*q^(9/4)*s^2 + (r^-2 + 2 + r^2)*q^(1/4)*s^4 + (-2*r^-4 - 2*r^-1 - 2*r - 2*r^4)*q^(17/4)*s + (2*r^-5 + 2*r^-1 + 2*r + 2*r^5)*q^(13/4)*s^2 + (2*r^-4 + 2*r^-2 + 2*r^2 + 2*r^4)*q^(5/4)*s^4 + (-2*r^-2 - 2*r^-1 - 2*r - 2*r^2)*q^(1/4)*s^5 + 3*q^(25/4) + (2*r^-5 + 2*r^-3 + 2*r^3 + 2*r^5)*q^(17/4)*s^2 + (r^-6 + 2 + r^6)*q^(9/4)*s^4 + (-2*r^-5 - 2*r^-4 - 2*r^-3 - 4 - 2*r^3 - 2*r^4 - 2*r^5)*q^(5/4)*s^5 + 2*q^(29/4) + (-r^-5 - 2*r^-4 - 2*r^-3 - 2 - 2*r^3 - 2*r^4 - r^5)*q^(25/4)*s + (2*r^-6 + 2*r^-4 + 2*r^4 + 2*r^6)*q^(13/4)*s^4 + (-2*r^-6 - 2*r^-3 - 2*r^3 - 2*r^6)*q^(9/4)*s^5 + (-2*r^-5 - 2*r^-2 - 2*r^2 - 2*r^5)*q^(29/4)*s + (2*r^-7 + 2*r^-5 + 2*r^-1 + 2*r + 2*r^5 + 2*r^7)*q^(25/4)*s^2 + (2*r^-8 + 2*r^-2 + 2*r^2 + 2*r^8)*q^(17/4)*s^4 + (-2*r^-8 - 2*r^-7 - 2*r^-4 - 2*r^-1 - 2*r - 2*r^4 - 2*r^7 - 2*r^8)*q^(13/4)*s^5 + (2*r^-2 + 2*r^2)*q^(1/4)*s^8 + 2*q^(37/4) + (2*r^-7 + 2*r^-3 + 2*r^3 + 2*r^7)*q^(29/4)*s^2 + (-2*r^-9 - 2*r^-7 - 2*r^-6 - 2*r^-2 - 2*r^2 - 2*r^6 - 2*r^7 - 2*r^9)*q^(17/4)*s^5 + (2*r^-6 + 2*r^-2 + 2*r^2 + 2*r^6)*q^(5/4)*s^8 + (-r^-3 - 2 - r^3)*q^(1/4)*s^9 + O(q, s)^(41/4)
--------------------------------------------------------------------------------


==> anc/data/U+U(2)+A1(2)/U+U_2_+A1_2__weight_two_additive_lift.txt <==
Gram matrix
(0 0 0 0 1)
(0 0 0 2 0)
(0 0 4 0 0)
(0 2 0 0 0)
(1 0 0 0 0)

********** Weight two additive lift **********

m_2
Input form:
[(0, 0, 0), 1 + 12*q + 6*q^2 + 24*q^3 + 12*q^4 + 24*q^5 + 8*q^6 + 48*q^7 + 6*q^8 + 36*q^9 + 24*q^10 + 24*q^11 + 24*q^12 + 72*q^13 + 48*q^15 + 12*q^16 + 48*q^17 + 30*q^18 + 72*q^19 + 24*q^20 + 48*q^21 + 24*q^22 + 48*q^23 + 8*q^24 + O(q^25)]
[(0, 1/4, 0), O(q^(207/8))]
[(0, 1/2, 0), 6*q^(1/2) + 8*q^(3/2) + 24*q^(5/2) + 30*q^(9/2) + 24*q^(11/2) + 24*q^(13/2) + 48*q^(17/2) + 24*q^(19/2) + 48*q^(21/2) + 30*q^(25/2) + 32*q^(27/2) + 72*q^(29/2) + 48*q^(33/2) + 48*q^(35/2) + 24*q^(37/2) + 96*q^(41/2) + 24*q^(43/2) + 72*q^(45/2) + 54*q^(49/2) + O(q^(51/2))]
[(0, 3/4, 0), O(q^(207/8))]
[(0, 0, 1/2), -1 - 12*q - 6*q^2 - 24*q^3 - 12*q^4 - 24*q^5 - 8*q^6 - 48*q^7 - 6*q^8 - 36*q^9 - 24*q^10 - 24*q^11 - 24*q^12 - 72*q^13 - 48*q^15 - 12*q^16 - 48*q^17 - 30*q^18 - 72*q^19 - 24*q^20 - 48*q^21 - 24*q^22 - 48*q^23 - 8*q^24 + O(q^25)]
[(0, 1/4, 1/2), O(q^(207/8))]
[(0, 1/2, 1/2), -6*q^(1/2) - 8*q^(3/2) - 24*q^(5/2) - 30*q^(9/2) - 24*q^(11/2) - 24*q^(13/2) - 48*q^(17/2) - 24*q^(19/2) - 48*q^(21/2) - 30*q^(25/2) - 32*q^(27/2) - 72*q^(29/2) - 48*q^(33/2) - 48*q^(35/2) - 24*q^(37/2) - 96*q^(41/2) - 24*q^(43/2) - 72*q^(45/2) - 54*q^(49/2) + O(q^(51/2))]
[(0, 3/4, 1/2), O(q^(207/8))]
[(1/2, 0, 0), -1 - 12*q - 6*q^2 - 24*q^3 - 12*q^4 - 24*q^5 - 8*q^6 - 48*q^7 - 6*q^8 - 36*q^9 - 24*q^10 - 24*q^11 - 24*q^12 - 72*q^13 - 48*q^15 - 12*q^16 - 48*q^17 - 30*q^18 - 72*q^19 - 24*q^20 - 48*q^21 - 24*q^22 - 48*q^23 - 8*q^24 + O(q^25)]
[(1/2, 1/4, 0), O(q^(207/8))]
[(1/2, 1/2, 0), -6*q^(1/2) - 8*q^(3/2) - 24*q^(5/2) - 30*q^(9/2) - 24*q^(11/2) - 24*q^(13/2) - 48*q^(17/2) - 24*q^(19/2) - 48*q^(21/2) - 30*q^(25/2) - 32*q^(27/2) - 72*q^(29/2) - 48*q^(33/2) - 48*q^(35/2) - 24*q^(37/2) - 96*q^(41/2) - 24*q^(43/2) - 72*q^(45/2) - 54*q^(49/2) + O(q^(51/2))]
[(1/2, 3/4, 0), O(q^(207/8))]
[(1/2, 0, 1/2), -6*q^(1/2) - 8*q^(3/2) - 24*q^(5/2) - 30*q^(9/2) - 24*q^(11/2) - 24*q^(13/2) - 48*q^(17/2) - 24*q^(19/2) - 48*q^(21/2) - 30*q^(25/2) - 32*q^(27/2) - 72*q^(29/2) - 48*q^(33/2) - 48*q^(35/2) - 24*q^(37/2) - 96*q^(41/2) - 24*q^(43/2) - 72*q^(45/2) - 54*q^(49/2) + O(q^(51/2))]
[(1/2, 1/4, 1/2), -8*q^(3/8) - 24*q^(11/8) - 24*q^(19/8) - 32*q^(27/8) - 48*q^(35/8) - 24*q^(43/8) - 48*q^(51/8) - 72*q^(59/8) - 24*q^(67/8) - 56*q^(75/8) - 72*q^(83/8) - 48*q^(91/8) - 72*q^(99/8) - 72*q^(107/8) - 48*q^(115/8) - 48*q^(123/8) - 120*q^(131/8) - 72*q^(139/8) - 56*q^(147/8) - 96*q^(155/8) - 24*q^(163/8) - 120*q^(171/8) - 120*q^(179/8) - 48*q^(187/8) - 96*q^(195/8) + O(q^(203/8))]
[(1/2, 1/2, 1/2), -1 - 12*q - 6*q^2 - 24*q^3 - 12*q^4 - 24*q^5 - 8*q^6 - 48*q^7 - 6*q^8 - 36*q^9 - 24*q^10 - 24*q^11 - 24*q^12 - 72*q^13 - 48*q^15 - 12*q^16 - 48*q^17 - 30*q^18 - 72*q^19 - 24*q^20 - 48*q^21 - 24*q^22 - 48*q^23 - 8*q^24 + O(q^25)]
[(1/2, 3/4, 1/2), -8*q^(3/8) - 24*q^(11/8) - 24*q^(19/8) - 32*q^(27/8) - 48*q^(35/8) - 24*q^(43/8) - 48*q^(51/8) - 72*q^(59/8) - 24*q^(67/8) - 56*q^(75/8) - 72*q^(83/8) - 48*q^(91/8) - 72*q^(99/8) - 72*q^(107/8) - 48*q^(115/8) - 48*q^(123/8) - 120*q^(131/8) - 72*q^(139/8) - 56*q^(147/8) - 96*q^(155/8) - 24*q^(163/8) - 120*q^(171/8) - 120*q^(179/8) - 48*q^(187/8) - 96*q^(195/8) + O(q^(203/8))]
Fourier expansion:
-1/24 - q - s - q^2 + (-r^-2 - 8*r^-1 - 6 - 8*r - r^2)*q*s - s^2 + (-4)*q^3 + (-6*r^-2 - 12 - 6*r^2)*q^2*s + (-6*r^-2 - 12 - 6*r^2)*q*s^2 + (-4)*s^3 - q^4 + (-8*r^-3 - 12*r^-2 - 24*r^-1 - 8 - 24*r - 12*r^2 - 8*r^3)*q^3*s + (-r^-4 - 8*r^-2 - 6 - 8*r^2 - r^4)*q^2*s^2 + (-8*r^-3 - 12*r^-2 - 24*r^-1 - 8 - 24*r - 12*r^2 - 8*r^3)*q*s^3 - s^4 + (-6)*q^5 + (-r^-4 - 8*r^-2 - 6 - 8*r^2 - r^4)*q^4*s + (-12*r^-4 - 24*r^-2 - 24 - 24*r^2 - 12*r^4)*q^3*s^2 + (-12*r^-4 - 24*r^-2 - 24 - 24*r^2 - 12*r^4)*q^2*s^3 + (-r^-4 - 8*r^-2 - 6 - 8*r^2 - r^4)*q*s^4 + (-6)*s^5 + (-4)*q^6 + (-6*r^-4 - 24*r^-3 - 6*r^-2 - 24*r^-1 - 24 - 24*r - 6*r^2 - 24*r^3 - 6*r^4)*q^5*s + (-6*r^-4 - 12 - 6*r^4)*q^4*s^2 + (-4*r^-6 - 24*r^-5 - 24*r^-4 - 56*r^-3 - 12*r^-2 - 48*r^-1 - 48 - 48*r - 12*r^2 - 56*r^3 - 24*r^4 - 24*r^5 - 4*r^6)*q^3*s^3 + (-6*r^-4 - 12 - 6*r^4)*q^2*s^4 + (-6*r^-4 - 24*r^-3 - 6*r^-2 - 24*r^-1 - 24 - 24*r - 6*r^2 - 24*r^3 - 6*r^4)*q*s^5 + (-4)*s^6 + (-8)*q^7 + (-12*r^-4 - 24*r^-2 - 24 - 24*r^2 - 12*r^4)*q^6*s + (-6*r^-6 - 24*r^-4 - 30*r^-2 - 24 - 30*r^2 - 24*r^4 - 6*r^6)*q^5*s^2 + (-8*r^-6 - 12*r^-4 - 24*r^-2 - 8 - 24*r^2 - 12*r^4 - 8*r^6)*q^4*s^3 + (-8*r^-6 - 12*r^-4 - 24*r^-2 - 8 - 24*r^2 - 12*r^4 - 8*r^6)*q^3*s^4 + (-6*r^-6 - 24*r^-4 - 30*r^-2 - 24 - 30*r^2 - 24*r^4 - 6*r^6)*q^2*s^5 + (-12*r^-4 - 24*r^-2 - 24 - 24*r^2 - 12*r^4)*q*s^6 + (-8)*s^7 - q^8 + (-8*r^-5 - 8*r^-4 - 24*r^-3 - 24*r^-2 - 32*r^-1 - 32*r - 24*r^2 - 24*r^3 - 8*r^4 - 8*r^5)*q^7*s + (-8*r^-6 - 12*r^-4 - 24*r^-2 - 8 - 24*r^2 - 12*r^4 - 8*r^6)*q^6*s^2 + (-24*r^-7 - 24*r^-6 - 48*r^-5 - 24*r^-4 - 48*r^-3 - 48*r^-2 - 72*r^-1 - 72*r - 48*r^2 - 48*r^3 - 24*r^4 - 48*r^5 - 24*r^6 - 24*r^7)*q^5*s^3 + (-r^-8 - 8*r^-4 - 6 - 8*r^4 - r^8)*q^4*s^4 + (-24*r^-7 - 24*r^-6 - 48*r^-5 - 24*r^-4 - 48*r^-3 - 48*r^-2 - 72*r^-1 - 72*r - 48*r^2 - 48*r^3 - 24*r^4 - 48*r^5 - 24*r^6 - 24*r^7)*q^3*s^5 + (-8*r^-6 - 12*r^-4 - 24*r^-2 - 8 - 24*r^2 - 12*r^4 - 8*r^6)*q^2*s^6 + (-8*r^-5 - 8*r^-4 - 24*r^-3 - 24*r^-2 - 32*r^-1 - 32*r - 24*r^2 - 24*r^3 - 8*r^4 - 8*r^5)*q*s^7 - s^8 + (-13)*q^9 + (-6*r^-4 - 12 - 6*r^4)*q^8*s + (-24*r^-6 - 24*r^-4 - 24*r^-2 - 48 - 24*r^2 - 24*r^4 - 24*r^6)*q^7*s^2 + (-12*r^-8 - 48*r^-6 - 48*r^-4 - 48*r^-2 - 72 - 48*r^2 - 48*r^4 - 48*r^6 - 12*r^8)*q^6*s^3 + (-6*r^-8 - 24*r^-6 - 6*r^-4 - 24*r^-2 - 24 - 24*r^2 - 6*r^4 - 24*r^6 - 6*r^8)*q^5*s^4 + (-6*r^-8 - 24*r^-6 - 6*r^-4 - 24*r^-2 - 24 - 24*r^2 - 6*r^4 - 24*r^6 - 6*r^8)*q^4*s^5 + (-12*r^-8 - 48*r^-6 - 48*r^-4 - 48*r^-2 - 72 - 48*r^2 - 48*r^4 - 48*r^6 - 12*r^8)*q^3*s^6 + (-24*r^-6 - 24*r^-4 - 24*r^-2 - 48 - 24*r^2 - 24*r^4 - 24*r^6)*q^2*s^7 + (-6*r^-4 - 12 - 6*r^4)*q*s^8 + (-13)*s^9 + O(q, s)^10
--------------------------------------------------------------------------------


==> anc/data/readme.txt <==
Orthogonal modular forms used in the paper

'Projective spaces as orthogonal modular varieties'

The ***.sobj files can be loaded in Sage (using Python 3) by

L = load('***')

L is a list of OrthogonalModularForms. Please install the package 'weilrep' from
https://github.com/btw-47/weilrep
to compute with these forms.

The corresponding file ***.txt contains a list of
1) the name
2) the principal part of the input function
3) the Fourier expansion

for each element of L.
